Phase-space integrals through Mellin-Barnes representation

This letter introduces a novel analytical approach to calculating phase-space integrals, crucial for precision in particle physics. We develop a method to compute angular components using multifold Mellin-Barnes integrals, yielding results in terms of Goncharov polylogarithms for integrals involving three denominators. Our results include expressions for massless momenta up to $\cal{O}(\epsilon^2)$ and for one massive momentum up to $\cal{O}(\epsilon)$. Additionally, we derive recursion relations that reduce integrals with higher powers of denominators to simpler ones. We detail how to combine the angular part with the radial one which requires a careful handling of singularities.

==> anc/3prop0mass.m <==
(* ::Package:: *)

(* ::Input:: *)
(**)


(*
"Phase-space integrals through Mellin-Barnes representation?"
-- Taushif Ahmed, Syed Mehedi Hasan and Andreas Rapakoulias

This file contains the result for 3 denominator massless integral I_{111} up-to the order eps^2. There are totlal eight distinct coefficient upto this order.
These coefficients are saved in the file "cofs0mass.m" which is called upon to evaluate the explicit result. The dimension considered here is D=4-2eps.

Below is the definition of the notation:
epm1-> Coefficient of eps^-1
ep0-> Coefficient of eps^-0
ep1-> Coefficient of eps
ep2-> Coefficient of eps^2
I111massless-> the result representing the integral I_{111} for the massless case*)


(* ::Input:: *)
(*cofs0mass=<<cofs0mass.m;*)


(* ::Input:: *)
(*epm1=(2Pi*I)^3(-(I/(32 \[Pi]^2 v12 v13))-I/(32 \[Pi]^2 v12 v23)-I/(32 \[Pi]^2 v13 v23));(*Coefficient of eps^-1*)*)


(* ::Input:: *)
(*ep0=(2Pi*I)^3 ((I/(32 \[Pi]^2 v12 v13)+I/(32 \[Pi]^2 v12 v23)-I/(32 \[Pi]^2 v13 v23)) Log[v12]+(I/(32 \[Pi]^2 v12 v13)-I/(32 \[Pi]^2 v12 v23)+I/(32 \[Pi]^2 v13 v23)) Log[v13]+(-(I/(32 \[Pi]^2 v12 v13))+I/(32 \[Pi]^2 v12 v23)+I/(32 \[Pi]^2 v13 v23)) Log[v23]);*)


(* ::Input:: *)
(*ep1= (2Pi*I)^3 ((-(I/(64 v12 v13))-I/(64 v12 v23)-I/(64 v13 v23)+(I*cof2)/(16 \[Pi]^2 v13)+(I*cof2p)/(16 \[Pi]^2 v12)+1/(16 \[Pi]^2) I *cof1+1/(16 \[Pi]^2) I*cof3+(-(I/(64 \[Pi]^2 v12 v13))-I/(64 \[Pi]^2 v12 v23)-I/(64 \[Pi]^2 v13 v23)) Log[v12]^2+(-(I/(64 \[Pi]^2 v12 v13))-I/(64 \[Pi]^2 v12 v23)-I/(64 \[Pi]^2 v13 v23)) Log[v13]^2+(I/(32 \[Pi]^2 v12 v13)+I/(32 \[Pi]^2 v12 v23)-I/(32 \[Pi]^2 v13 v23)) Log[v13] Log[v23]+(-(I/(64 \[Pi]^2 v12 v13))-I/(64 \[Pi]^2 v12 v23)-I/(64 \[Pi]^2 v13 v23)) Log[v23]^2+Log[v12] ((-(I/(32 \[Pi]^2 v12 v13))+I/(32 \[Pi]^2 v12 v23)+I/(32 \[Pi]^2 v13 v23)) Log[v13]+(I/(32 \[Pi]^2 v12 v13)-I/(32 \[Pi]^2 v12 v23)+I/(32 \[Pi]^2 v13 v23)) Log[v23])))/.cofs0mass;*)


(* ::Input:: *)
(*ep2=(2Pi*I)^3 (((I*cof2)/(8 \[Pi]^2 v13)+(I *cof2p)/(8 \[Pi]^2 v12)+1/(8 \[Pi]^2) I*cof1+1/(8 \[Pi]^2) I *cof3+EulerGamma (-((I*cof2)/(8 \[Pi]^2 v13))-(I*cof2p)/(8 \[Pi]^2 v12)-1/(16 \[Pi]^2) I *cof1-1/(16 \[Pi]^2) I*cof3)+(I/(192 \[Pi]^2 v12 v13)+I/(192 \[Pi]^2 v12 v23)-I/(192 \[Pi]^2 v13 v23)) Log[v12]^3+(I/(192 \[Pi]^2 v12 v13)-I/(192 \[Pi]^2 v12 v23)+I/(192 \[Pi]^2 v13 v23)) Log[v13]^3+(-(I/(64 v12 v13))+I/(64 v12 v23)+I/(64 v13 v23)-1/(16 \[Pi]^2) I*cof1) Log[v23]+(-(I/(64 \[Pi]^2 v12 v13))+I/(64 \[Pi]^2 v12 v23)+I/(64 \[Pi]^2 v13 v23)) Log[v13]^2 Log[v23]+(-(I/(192 \[Pi]^2 v12 v13))+I/(192 \[Pi]^2 v12 v23)+I/(192 \[Pi]^2 v13 v23)) Log[v23]^3+Log[v12]^2 ((I/(64 \[Pi]^2 v12 v13)-I/(64 \[Pi]^2 v12 v23)+I/(64 \[Pi]^2 v13 v23)) Log[v13]+(-(I/(64 \[Pi]^2 v12 v13))+I/(64 \[Pi]^2 v12 v23)+I/(64 \[Pi]^2 v13 v23)) Log[v23])+Log[v12] (I/(64 v12 v13)+I/(64 v12 v23)-I/(64 v13 v23)-(I*cof2p)/(16 \[Pi]^2 v12)+(I/(64 \[Pi]^2 v12 v13)+I/(64 \[Pi]^2 v12 v23)-I/(64 \[Pi]^2 v13 v23)) Log[v13]^2+(-(I/(32 \[Pi]^2 v12 v13))-I/(32 \[Pi]^2 v12 v23)-I/(32 \[Pi]^2 v13 v23)) Log[v13] Log[v23]+(I/(64 \[Pi]^2 v12 v13)+I/(64 \[Pi]^2 v12 v23)-I/(64 \[Pi]^2 v13 v23)) Log[v23]^2)+Log[v13] (I/(64 v12 v13)-I/(64 v12 v23)+I/(64 v13 v23)-(I*cof2)/(16 \[Pi]^2 v13)+(I/(64 \[Pi]^2 v12 v13)-I/(64 \[Pi]^2 v12 v23)+I/(64 \[Pi]^2 v13 v23)) Log[v23]^2)-1/(16 \[Pi]^2 v13) I *cof5-1/(16 \[Pi]^2) I *cof8-1/(16 \[Pi]^2 v13) I*cof4-1/(16 \[Pi]^2 v12) I*cof5p-1/(16 \[Pi]^2) I *cof8p-1/(16 \[Pi]^2 v12) I*cof4p+1/(16 \[Pi]^2) I *cof6-1/(16 \[Pi]^2) I *cof7+(I PolyGamma[2,1])/(32 \[Pi]^2 v12 v13)+(I PolyGamma[2,1])/(32 \[Pi]^2 v12 v23)+(I PolyGamma[2,1])/(32 \[Pi]^2 v13 v23)))/.cofs0mass;*)


I111massless= epm1*1/eps+ep0+ep1*eps+ep2*eps^2;


==> anc/3prop1mass.m <==
(* ::Package:: *)

(* ::Input:: *)
(**)


(*
"Phase-space integrals through Mellin-Barnes representation"
-- Taushif Ahmed, Syed Mehedi Hasan and Andreas Rapakoulias

This file contains the result for 3 denominator one mass integral I_{111} up-to the order eps. There are totlal eleven distinct coefficient upto this order.
These coefficients are saved in the file "cofs1mass.m" which is called upon to evaluate the explicit result. The dimension considered here is D=4-2eps.

Below is the definition of the notation:

epm1-> Coefficient of eps^-1

ep0-> Coefficient of eps^-0

ep1-> Coefficient of eps. This expression is valid for v12>v13 and 0<v12,v13<1/2. One can always switch v12 with v13 to get the correct result when v12<v13.

ep1alt-> Alternative expression for coefficient of eps. In this case, notice there is a function "int" which represents numerical integration. 
To evaluate this alternative expression, one has to first plug in the value of u11, u12, u13, u23 and then substitute "int" with "NIntegrate" 
using replacement rule {int->NIntegrate}. The evaluation time is faster than the original fully analytic expression.

I111onemass-> the result representing the integral I_{111} for the one mass case*)


cofs1mass=<<cofs1mass.m;


epm1=-(\[Pi]/(4 v12 v23))-\[Pi]/(4 v13 v23);


ep0=(cof1 \[Pi])/4+(cof2 \[Pi])/4+(cof1 \[Pi] v13)/(4 v12)-(\[Pi] Log[v11])/(4 v12 v23)-(\[Pi] Log[v11])/(4 v13 v23)+(\[Pi] Log[v12])/(2 v12 v23)+(\[Pi] Log[v13])/(2 v13 v23)/.cofs1mass;


ep1= (cof10 \[Pi])/2-(cof3 \[Pi])/4+(cof4 \[Pi])/2+(cof5 \[Pi])/4+(cof6 \[Pi])/4-(cof7 \[Pi])/4+(cof8 \[Pi])/2+(cof9 \[Pi])/2+(cof1 EulerGamma \[Pi])/4+(cof2 EulerGamma \[Pi])/4+(cof5 \[Pi] v13)/(4 v12)+(cof6 \[Pi] v13)/(4 v12)-(cof7 \[Pi] v13)/(4 v12)+(cof1 EulerGamma \[Pi] v13)/(4 v12)-\[Pi]^3/(6 v12 v23)-\[Pi]^3/(6 v13 v23)-(\[Pi] Log[v11]^2)/(8 v12 v23)-(\[Pi] Log[v11]^2)/(8 v13 v23)+1/4 cof1 \[Pi] Log[v12]-1/4 cof2 \[Pi] Log[v12]-(cof1 \[Pi] v13 Log[v12])/(4 v12)+(\[Pi] Log[v11] Log[v12])/(2 v12 v23)-(\[Pi] Log[v12]^2)/(2 v12 v23)-1/4 cof1 \[Pi] Log[v13]-1/4 cof2 \[Pi] Log[v13]+(cof1 \[Pi] v13 Log[v13])/(4 v12)+(\[Pi] Log[v11] Log[v13])/(2 v13 v23)-(\[Pi] Log[v13]^2)/(2 v13 v23)-1/4 cof1 \[Pi] Log[v23]+1/4 cof2 \[Pi] Log[v23]-(cof1 \[Pi] v13 Log[v23])/(4 v12)+1/2 \[Pi] cof11 /.cofs1mass;


ep1alt=(cof10 \[Pi])/2-(cof3 \[Pi])/4+(cof4 \[Pi])/2+(cof5 \[Pi])/4+(cof6 \[Pi])/4-(cof7 \[Pi])/4+(cof8 \[Pi])/2+(cof9 \[Pi])/2+(cof1 EulerGamma \[Pi])/4+(cof2 EulerGamma \[Pi])/4+(cof5 \[Pi] v13)/(4 v12)+(cof6 \[Pi] v13)/(4 v12)-(cof7 \[Pi] v13)/(4 v12)+(cof1 EulerGamma \[Pi] v13)/(4 v12)-\[Pi]^3/(6 v12 v23)-\[Pi]^3/(6 v13 v23)-(\[Pi] Log[v11]^2)/(8 v12 v23)-(\[Pi] Log[v11]^2)/(8 v13 v23)+1/4 cof1 \[Pi] Log[v12]-1/4 cof2 \[Pi] Log[v12]-(cof1 \[Pi] v13 Log[v12])/(4 v12)+(\[Pi] Log[v11] Log[v12])/(2 v12 v23)-(\[Pi] Log[v12]^2)/(2 v12 v23)-1/4 cof1 \[Pi] Log[v13]-1/4 cof2 \[Pi] Log[v13]+(cof1 \[Pi] v13 Log[v13])/(4 v12)+(\[Pi] Log[v11] Log[v13])/(2 v13 v23)-(\[Pi] Log[v13]^2)/(2 v13 v23)-1/4 cof1 \[Pi] Log[v23]+1/4 cof2 \[Pi] Log[v23]-(cof1 \[Pi] v13 Log[v23])/(4 v12)+1/2 \[Pi] int[cof11integrand,{x4,0,1}]/.cofs1mass;


I111onemass= epm1*1/eps +ep0 +ep1alt*eps;


==> anc/cofs0mass.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{cof1 -> -1/6*Pi^2/(v13*v23) + G[0, v23]*(-(G[v23, v12]/(v13*v23)) + 
     ((v12 - v23)*G[-((-v12 + v23)/v12), 1])/(v12*v13*v23) - 
     G[1 - v23/v12, 1]/(v13*v23)) + G[0, v12]*(G[0, v23]/(v13*v23) + 
     ((-v12 + v23)*G[-((-v12 + v23)/v12), 1])/(v12*v13*v23) + 
     G[1 - v23/v12, 1]/(v13*v23)) + 
   G[0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2]*
    (((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
      (2*v12*v13*v23) + 
     ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
      (2*v12*v13*v23)) + 
   G[0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2]*
    (G[0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])/2]/(v13*v23) + 
     ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
      (2*v12*v13*v23) + 
     ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
      (2*v12*v13*v23)) - G[0, 0, v12]/(v13*v23) - G[0, 0, v23]/(v13*v23) + 
   G[0, 0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
         (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23) + 
   G[0, 0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
         (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23) - 
   G[0, -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1]/(v13*v23) + 
   G[v23, 0, v12]/(v13*v23) + ((-v12 + v23)*G[-((-v12 + v23)/v12), 1, 1])/
    (v12*v13*v23) + G[1 - v23/v12, 1, 1]/(v13*v23) - 
   ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
    (2*v12*v13*v23) - 
   ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
    (2*v12*v13*v23) + 
   ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (2*v12*v13*v23) + 
   ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
    (2*v12*v13*v23) + 
   ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
    (2*v12*v13*v23) + 
   ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (2*v12*v13*v23), cof2 -> (Pi^2*(v12 + v23))/(6*v12*v23) + 
   G[0, (1 - v23/v12)^(-1), 1]/v23 + G[v12/(v12 - v23), 1, 1]/v12, 
 cof2p -> (Pi^2*(v13 + v23))/(6*v13*v23) + G[0, (1 - v23/v13)^(-1), 1]/v23 + 
   G[v13/(v13 - v23), 1, 1]/v13, 
 cof3 -> Pi^2/(6*v12*v23) + G[0, v13]*(G[1, v13]/(v12*v13) - 
     G[v12/v13, 1]/(v12*v13) + G[-((v12 - v12*v13)/(-v13 + v12*v13)), 1]/
      (v12*v13) + ((-v12 - v13 + 2*v12*v13 + v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)] - v12*v13*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)])*
       G[(-Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
             (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
          (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, 1])/
      (v12*v13*(v12 - v13 - v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*v23 + v12*v13*(-2 + 4*v23))/((-1 + v12)^2*v13^2)] + 
        v12*v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/((-1 + v12)^2*v13^2)])) + 
     ((v12 + v13 - 2*v12*v13 - v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)] - v12*v13*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)])*
       G[(Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
            (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
          (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, 1])/
      (v12*v13*(-v12 + v13 + v23 - 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)] + v12*v13*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)])) + 
     (2*v23*(-v12 - v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2])*(v12^2 - (v13 - v23)*
         (v23 + v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v13^2])) - v12*(2*v23 + 
          v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])))*
       G[(-((-v12 - v13 + v23)/v13) - Sqrt[(-4*v12)/v13 + 
            (-v12 - v13 + v23)^2/v13^2])/2, 1])/
      (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
       (v12 - v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2])*(-v12 + v13 + v23 + 
         v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])^2) - 
     (2*v23*(v12 + v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2])*(v12^2 - 2*v12*v23 + 
        v12*v13*(-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v13^2]) + (v13 - v23)*(v13 - v23 + 
          v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]))*
       G[(-((-v12 - v13 + v23)/v13) + Sqrt[(-4*v12)/v13 + 
            (-v12 - v13 + v23)^2/v13^2])/2, 1])/
      (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
       (-v12 + v13 + v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v13^2])^2*(-v12 + v13 - v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]))) + 
   G[0, v12]*(G[v12/v13, 1]/(v12*v13) + ((v12 - v23)*G[v12/(v12 - v23), 1])/
      (v12*v13*v23) - (2*v23*(-v12 - v13 + v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])*
       (v12^2 - (v13 - v23)*(v23 + v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*
                v12*(v13 + v23))/v13^2])) - 
        v12*(2*v23 + v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v13^2])))*
       G[(-((-v12 - v13 + v23)/v13) - Sqrt[(-4*v12)/v13 + 
            (-v12 - v13 + v23)^2/v13^2])/2, 1])/
      (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
       (v12 - v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2])*(-v12 + v13 + v23 + 
         v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])^2) + 
     (2*v23*(v12 + v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2])*(v12^2 - 2*v12*v23 + 
        v12*v13*(-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v13^2]) + (v13 - v23)*(v13 - v23 + 
          v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]))*
       G[(-((-v12 - v13 + v23)/v13) + Sqrt[(-4*v12)/v13 + 
            (-v12 - v13 + v23)^2/v13^2])/2, 1])/
      (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
       (-v12 + v13 + v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v13^2])^2*(-v12 + v13 - v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]))) - 
   G[0, 1, v13]/(v12*v13) + G[0, v12/v13, 1]/(v12*v13) + 
   G[0, v12/(v12 - v23), 1]/(v13*v23) - 
   (2*v23*(-v12 - v13 + v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])*
     (v12^2 - (v13 - v23)*(v23 + 
        v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])) - 
      v12*(2*v23 + v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v13^2])))*G[0, (-((-v12 - v13 + v23)/v13) - 
        Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/v13^2])/2, 1])/
    (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (v12 - v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])*(-v12 + v13 + v23 + 
       v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])^2) + 
   (2*v23*(v12 + v13 - v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])*
     (v12^2 - 2*v12*v23 + v12*v13*
       (-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]) + 
      (v13 - v23)*(v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2]))*
     G[0, (-((-v12 - v13 + v23)/v13) + Sqrt[(-4*v12)/v13 + 
          (-v12 - v13 + v23)^2/v13^2])/2, 1])/
    (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (-v12 + v13 + v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v13^2])^2*(-v12 + v13 - v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])) + 
   (4*(-1 + v12)*v13*G[v12/(-1 + v12), 1, 1])/
    (v12*(v12 - v13 - v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/((-1 + v12)^2*v13^2)] + 
      v12*v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*(-v12 + v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) - G[v12/(-1 + v12), v12/(v12 - v23), 1]/
    (v12*v13) + G[-((v12 - v12*v13)/(-v13 + v12*v13)), v12/(-1 + v12), 1]/
    (v12*v13) + ((-v12 - v13 + 2*v12*v13 + v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] - v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(-Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
           (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, 1, 1])/
    (v12*v13*(v12 - v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   ((-v12 - v13 + 2*v12*v13 + v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] - v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(-Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
           (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, v12/(-1 + v12), 
      1])/(v12*v13*(v12 - v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   ((v12 + v13 - 2*v12*v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(-Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
           (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, v12/(v12 - v23), 
      1])/(v12*v13*(v12 - v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   ((v12 + v13 - 2*v12*v13 - v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] - v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
          (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, 1, 1])/
    (v12*v13*(-v12 + v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   ((v12 + v13 - 2*v12*v13 - v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] - v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
          (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, v12/(-1 + v12), 
      1])/(v12*v13*(-v12 + v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   ((-v12 - v13 + 2*v12*v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
          (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, v12/(v12 - v23), 
      1])/(v12*v13*(-v12 + v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   ((v12 - v23)*G[v12/(v12 - v23), v12/(-1 + v12), 1])/(v12*v13*v23) + 
   ((v12^2 - (v13 - v23)*(v23 + 
        v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])) - 
      v12*(2*v23 + v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v13^2])))*G[(-((-v12 - v13 + v23)/v13) - 
        Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/v13^2])/2, 1, 1])/
    (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (-v12 + v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])) + 
   ((-v12^2 + (v13 - v23)*(v23 + 
        v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])) + 
      v12*(2*v23 + v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v13^2])))*G[(-((-v12 - v13 + v23)/v13) - 
        Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/v13^2])/2, v12/(v12 - v23), 
      1])/(v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (-v12 + v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])) + 
   ((v12^2 - 2*v12*v23 + v12*v13*
       (-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]) + 
      (v13 - v23)*(v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2]))*
     G[(-((-v12 - v13 + v23)/v13) + Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/
           v13^2])/2, 1, 1])/(v12*v13^2*
     Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (v12 - v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])) + 
   ((-v12^2 + 2*v12*v23 - v12*v13*
       (-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]) - 
      (v13 - v23)*(v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2]))*
     G[(-((-v12 - v13 + v23)/v13) + Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/
           v13^2])/2, v12/(v12 - v23), 1])/
    (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (v12 - v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])), cof4 -> ((1 - EulerGamma)*G[0, v12/(v12 - v23), 1])/v23 + 
   ((1 - EulerGamma)*G[v12/(v12 - v23), 1, 1])/v12 + 
   G[0, v12]*(-1/6*(Pi^2*(v12 + v23))/(v12*v23) - G[0, v12/(v12 - v23), 1]/
      v23 - G[v12/(v12 - v23), 1, 1]/v12) + 
   G[0, v23]*((Pi^2*(v12 + v23))/(6*v12*v23) + G[0, v12/(v12 - v23), 1]/v23 + 
     G[v12/(v12 - v23), 1, 1]/v12) + G[0, 0, v12/(v12 - v23), 1]/v23 + 
   G[0, 1, v12/(v12 - v23), 1]/v12 + G[0, v12/(v12 - v23), 0, 1]/v23 + 
   G[0, v12/(v12 - v23), 1, 1]/v12 - G[0, v12/(v12 - v23), v12/(v12 - v23), 
     1]/v23 + G[v12/(v12 - v23), 0, 1, 1]/v12 + G[v12/(v12 - v23), 1, 0, 1]/
    v12 - G[v12/(v12 - v23), 1, v12/(v12 - v23), 1]/v12 - 
   G[v12/(v12 - v23), v12/(v12 - v23), 1, 1]/v12 - 
   ((-1 + EulerGamma)*Pi^2*(v12 + v23) + 6*v23*Zeta[3])/(6*v12*v23), 
 cof4p -> ((1 - EulerGamma)*G[0, v13/(v13 - v23), 1])/v23 + 
   ((1 - EulerGamma)*G[v13/(v13 - v23), 1, 1])/v13 + 
   G[0, v13]*(-1/6*(Pi^2*(v13 + v23))/(v13*v23) - G[0, v13/(v13 - v23), 1]/
      v23 - G[v13/(v13 - v23), 1, 1]/v13) + 
   G[0, v23]*((Pi^2*(v13 + v23))/(6*v13*v23) + G[0, v13/(v13 - v23), 1]/v23 + 
     G[v13/(v13 - v23), 1, 1]/v13) + G[0, 0, v13/(v13 - v23), 1]/v23 + 
   G[0, 1, v13/(v13 - v23), 1]/v13 + G[0, v13/(v13 - v23), 0, 1]/v23 + 
   G[0, v13/(v13 - v23), 1, 1]/v13 - G[0, v13/(v13 - v23), v13/(v13 - v23), 
     1]/v23 + G[v13/(v13 - v23), 0, 1, 1]/v13 + G[v13/(v13 - v23), 1, 0, 1]/
    v13 - G[v13/(v13 - v23), 1, v13/(v13 - v23), 1]/v13 - 
   G[v13/(v13 - v23), v13/(v13 - v23), 1, 1]/v13 - 
   ((-1 + EulerGamma)*Pi^2*(v13 + v23) + 6*v23*Zeta[3])/(6*v13*v23), 
 cof5 -> (Pi^2*G[0, v12])/(6*v12) - (Pi^2*G[0, v23])/(6*v12) + 
   ((1 - EulerGamma)*G[0, v12/(v12 - v23), 1])/v23 + 
   ((1 - EulerGamma)*G[v12/(v12 - v23), 1, 1])/v12 + 
   G[0, 1, v12/(v12 - v23), 1]/v23 + G[0, v12/(v12 - v23), 1, 1]/v23 - 
   G[0, v12/(v12 - v23), v12/(v12 - v23), 1]/v23 + 
   G[v12/(v12 - v23), 1, 1, 1]/v12 - G[v12/(v12 - v23), 1, v12/(v12 - v23), 
     1]/v12 - G[v12/(v12 - v23), v12/(v12 - v23), 1, 1]/v12 - 
   ((-1 + EulerGamma)*Pi^2*(v12 + v23) + 6*v12*Zeta[3])/(6*v12*v23), 
 cof5p -> (Pi^2*G[0, v13])/(6*v13) - (Pi^2*G[0, v23])/(6*v13) + 
   ((1 - EulerGamma)*G[0, v13/(v13 - v23), 1])/v23 + 
   ((1 - EulerGamma)*G[v13/(v13 - v23), 1, 1])/v13 + 
   G[0, 1, v13/(v13 - v23), 1]/v23 + G[0, v13/(v13 - v23), 1, 1]/v23 - 
   G[0, v13/(v13 - v23), v13/(v13 - v23), 1]/v23 + 
   G[v13/(v13 - v23), 1, 1, 1]/v13 - G[v13/(v13 - v23), 1, v13/(v13 - v23), 
     1]/v13 - G[v13/(v13 - v23), v13/(v13 - v23), 1, 1]/v13 - 
   ((-1 + EulerGamma)*Pi^2*(v13 + v23) + 6*v13*Zeta[3])/(6*v13*v23), 
 cof6 -> (Pi^2*G[v23, v12])/(6*v13*v23) + (EulerGamma*G[0, 0, v12])/
    (v13*v23) + (EulerGamma*G[0, 0, v23])/(v13*v23) + 
   G[1 - v23/v12, 1]*((-2*G[0, 0, v12])/(v13*v23) - 
     (2*G[0, 0, v23])/(v13*v23)) - 
   (EulerGamma*G[0, 0, ((-v12 - v13 + v23)/v12 - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2])/(v13*v23) - 
   (EulerGamma*G[0, 0, ((-v12 - v13 + v23)/v12 + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2])/(v13*v23) + 
   G[(4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
          (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), v12]*
    (G[0, 0, v13]/(v13*v23) - 
     G[0, 0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23) - 
     G[0, 0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23)) + 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 1]*
    (G[0, 0, v12]/(v13*v23) + G[0, 0, v13]/(v13*v23) - 
     G[0, 0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23) - 
     G[0, 0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23)) + 
   G[(-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2, 1]*
    ((Pi^2*(v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2])))/(12*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[0, 0, ((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2])/
      (v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[0, 0, ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2])/
      (v12*v13*v23)) + 
   G[(-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2, 1]*
    (-1/12*(Pi^2*(v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))/(v12*v13*v23) + 
     ((v13 - v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[0, 0, ((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2])/
      (v12*v13*v23) + 
     ((v13 - v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[0, 0, ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2])/
      (v12*v13*v23)) + (EulerGamma*G[0, v13/(v13 - v23), 1])/(v12*v23) + 
   (EulerGamma*(v12 - v13)*
     G[0, -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (v12*v13*v23) - G[(v12 - v23)/v12, 1, 1]/(v13*v23) + 
   (EulerGamma*G[v13/(v13 - v23), 1, 1])/(v12*v13) - 
   (EulerGamma*G[v23, 0, v12])/(v13*v23) + G[(v12 - v23)/v12, 1]*
    (Pi^2/(6*v13*v23) + (2*G[0, 0, v12])/(v13*v23) + 
     (2*G[0, 0, v23])/(v13*v23) - G[v23, 0, v12]/(v13*v23)) + 
   G[-((-v12 + v23)/v12), 1]*(-1/6*(Pi^2*(v12 - v23))/(v12*v13*v23) + 
     ((v12 - v23)*G[v23, 0, v12])/(v12*v13*v23)) + 
   (EulerGamma*(v12 - v23)*G[-((-v12 + v23)/v12), 1, 1])/(v12*v13*v23) + 
   ((1 - EulerGamma)*G[1 - v23/v12, 1, 1])/(v13*v23) + 
   (EulerGamma*(v12 - v13 + v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2])*
     G[(-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 0, 1])/(2*v12*v13*v23) + 
   (EulerGamma*(v12 - v13 + v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2])*
     G[(-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 1, 1])/(2*v12*v13*v23) - 
   (EulerGamma*(v12 - v13 + v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2])*
     G[(-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 1])/(2*v12*v13*v23) - 
   (EulerGamma*(v13 - v23 + 
      v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))*
     G[(-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 0, 1])/(2*v12*v13*v23) - 
   (EulerGamma*(v13 - v23 + 
      v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))*
     G[(-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 1, 1])/(2*v12*v13*v23) + 
   (EulerGamma*(v13 - v23 + 
      v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))*
     G[(-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 1])/(2*v12*v13*v23) + 
   G[v13/v12, 1]*((Pi^2*(v12 - v13))/(3*v12*v13*v23) + 
     ((-v12 + v13)*G[0, 0, v12])/(v12*v13*v23) + ((v12 - v13)*G[0, 0, v13])/
      (v12*v13*v23) + ((v12 - v13)*G[0, 0, ((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2])/
      (v12*v13*v23) + ((v12 - v13)*G[0, 0, ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2])/
      (v12*v13*v23) + ((-v12 + v13)*
       G[(4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), 0, v12])/
      (v12*v13*v23)) - 
   (EulerGamma*G[-1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 1, 1])/(v12*v13) + 
   G[0, v23]*(G[(v12 - v23)/v12, 1]*(1/(v13*v23) + G[v23, v12]/(v13*v23)) + 
     (EulerGamma*(-v12 + v23)*G[-((-v12 + v23)/v12), 1])/(v12*v13*v23) + 
     G[v23, v12]*(EulerGamma/(v13*v23) + 
       ((-v12 + v23)*G[-((-v12 + v23)/v12), 1])/(v12*v13*v23)) + 
     ((-1 + EulerGamma)*G[1 - v23/v12, 1])/(v13*v23) + 
     G[0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])/2]*
      (((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + 
                v23))/v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
        (2*v12*v13*v23) + ((v12 - v13 + v23 - 
          v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2])*
         G[(-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])/2, 1])/(2*v12*v13*v23)) + 
     G[0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])/2]*
      (G[0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23) + 
       ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + 
                v23))/v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
        (2*v12*v13*v23) + ((v12 - v13 + v23 - 
          v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2])*
         G[(-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])/2, 1])/(2*v12*v13*v23)) - 
     G[0, 0, v12]/(v13*v23) - G[0, 0, v13]/(v13*v23) + 
     G[0, 0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23) + 
     G[0, 0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23) - 
     G[0, v13/(v13 - v23), 1]/(v12*v23) - G[0, v23, v12]/(v13*v23) + 
     ((-v12 + v13)*G[0, -1/4*(((-v12 - v13 + v23)/v12 - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
           ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^
                2/v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
           ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
                v12^2])/2), 1])/(v12*v13*v23) + 
     ((v12 - v13)*G[v13/v12, 0, 1])/(v12*v13*v23) - 
     (2*G[(v12 - v23)/v12, 1, 1])/(v13*v23) + 
     G[(v12 - v23)/v12, (v12 - v23)/v12, 1]/(v13*v23) - 
     G[v13/(v13 - v23), 1, 1]/(v12*v13) + G[v23, v23, v12]/(v13*v23) + 
     ((-v12 + v23)*G[-((-v12 + v23)/v12), (v12 - v23)/v12, 1])/
      (v12*v13*v23) + (2*G[1 - v23/v12, 1, 1])/(v13*v23) - 
     ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
      (2*v12*v13*v23) - 
     ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
      (2*v12*v13*v23) + 
     ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
          (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
      (2*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
      (2*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
      (2*v12*v13*v23) + 
     ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
          (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
      (2*v12*v13*v23) + 
     G[-1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
         (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1, 1]/
      (v12*v13)) + G[0, v12]*(-1/6*(Pi^2*(2*v12 + v13 + v23))/(v12*v13*v23) - 
     G[(v12 - v23)/v12, 1]/(v13*v23) + 
     (EulerGamma*(v12 - v23)*G[-((-v12 + v23)/v12), 1])/(v12*v13*v23) + 
     ((1 - EulerGamma)*G[1 - v23/v12, 1])/(v13*v23) + 
     G[0, v23]*(-(EulerGamma/(v13*v23)) + ((v12 - v13)*G[v13/v12, 1])/
        (v12*v13*v23) - (2*G[(v12 - v23)/v12, 1])/(v13*v23) + 
       (2*G[1 - v23/v12, 1])/(v13*v23)) + 
     G[0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])/2]*
      (-1/2*((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
                2*v12*(v13 + v23))/v12^2]))*
          G[(-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2, 1])/(v12*v13*v23) + 
       ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
        (2*v12*v13*v23)) + 
     G[0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])/2]*
      (-(G[0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23)) - 
       ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
        (2*v12*v13*v23) + 
       ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
        (2*v12*v13*v23)) + G[0, v13]*(G[0, v23]/(v13*v23) - 
       G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                 (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + Sqrt[
                (-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
           (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                 (-v12 - v13 + v23)^2/v12^2]))/2 + 
            (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
                 (-v12 - v13 + v23)^2/v12^2]))/2)), 1]/(v13*v23)) - 
     G[0, 0, v13]/(v13*v23) - 
     G[0, 0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23) - 
     G[0, 0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2]/(v13*v23) + 
     G[0, v13/v12, 1]/(v13*v23) + 
     ((v12 - v13)*G[0, -1/4*(((-v12 - v13 + v23)/v12 - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
           ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^
                2/v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
           ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
                v12^2])/2), 1])/(v12*v13*v23) + 
     G[0, -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 1]/(v13*v23) - 
     G[0, (v13 - (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
        (v13 + v12*(1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2)), 1]/
      (v12*v23) + ((-v12 + v13)*G[v13/v12, 
        -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
              Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
          (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2]))/2 + 
           (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2]))/2)), 1])/(v12*v13*v23) + 
     (2*G[(v12 - v23)/v12, 1, 1])/(v13*v23) - 
     G[(v12 - v23)/v12, (v12 - v23)/v12, 1]/(v13*v23) + 
     ((v12 - v23)*G[-((-v12 + v23)/v12), (v12 - v23)/v12, 1])/(v12*v13*v23) - 
     (2*G[1 - v23/v12, 1, 1])/(v13*v23) + 
     ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
      (2*v12*v13*v23) + 
     ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
      (2*v12*v13*v23) - 
     ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
          (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
      (2*v12*v13*v23) + 
     ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
      (2*v12*v13*v23) + 
     ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
      (2*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
          (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
      (2*v12*v13*v23) - 
     G[-1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
         (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1, 1]/
      (v12*v13) + 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 0, 1]/(v13*v23) - 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), v13/v12, 1]/(v13*v23)) + 
   G[0, v13]*((Pi^2*(2*v12 + v13 + v23))/(6*v12*v13*v23) + 
     ((-v12 + v13)*G[0, v23]*G[v13/v12, 1])/(v12*v13*v23) + 
     ((v12 - v13)*G[v13/v12, 1]*G[(4*v13)/(((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
          ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])), v12])/(v12*v13*v23) - G[0, v13/v12, 1]/(v13*v23) + 
     G[0, v13/(v13 - v23), 1]/(v12*v23) - 
     G[0, (4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), v12]/(v13*v23) - 
     G[0, -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 1]/(v13*v23) + 
     G[0, (v13 - (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
        (v13 + v12*(1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2)), 1]/
      (v12*v23) + ((-v12 + v13)*G[v13/v12, 0, 1])/(v12*v13*v23) + 
     ((v12 - v13)*G[v13/v12, 
        -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
              Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
          (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2]))/2 + 
           (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2]))/2)), 1])/(v12*v13*v23) + 
     G[v13/(v13 - v23), 1, 1]/(v12*v13) - 
     G[(4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), 0, v12]/
      (v13*v23) - 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 0, 1]/(v13*v23) + 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), v13/v12, 1]/(v13*v23)) + 
   G[0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2]*((Pi^2*(v12 - v13 - v23))/(6*v12*v13*v23) - 
     (EulerGamma*(v12 - v13 + v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2])*
       G[(-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2, 1])/(2*v12*v13*v23) + 
     (EulerGamma*(v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))*
       G[(-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2, 1])/(2*v12*v13*v23) + 
     ((-v12 + v13)*G[v13/v12, 1]*
       G[(4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), v12])/
      (v12*v13*v23) - 
     (2*G[0, 0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2])/(v13*v23) + 
     G[0, (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2, 1]/(v13*v23) + 
     G[0, (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2, 1]/(v13*v23) + 
     G[0, (4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), v12]/(v13*v23) + 
     ((v12 - v13)*G[0, -1/4*(((-v12 - v13 + v23)/v12 - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
           ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^
                2/v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
           ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
                v12^2])/2), 1])/(v12*v13*v23) + 
     G[0, -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 1]/(v13*v23) - 
     G[0, (v13 - (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
        (v13 + v12*(1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2)), 1]/
      (v12*v23) + ((-v12 + v13)*G[v13/v12, 0, 1])/(v12*v13*v23) + 
     ((v12 - v13)*G[v13/v12, (-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
      (v12*v13*v23) + ((v12 - v13)*G[v13/v12, (-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
      (v12*v13*v23) + ((-v12 + v13)*G[v13/v12, 
        -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
              Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
          (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2]))/2 + 
           (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2]))/2)), 1])/(v12*v13*v23) + 
     ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
      (v12*v13*v23) + 
     ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
      (2*v12*v13*v23) - 
     ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2, 1])/(2*v12*v13*v23) - 
     ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2, 1])/(2*v12*v13*v23) - 
     ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
          (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
      (2*v12*v13*v23) + 
     ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
      (v12*v13*v23) + 
     ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
      (2*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2, 1])/(2*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2, 1])/(2*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
          (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
      (2*v12*v13*v23) - 
     G[-1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
         (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1, 1]/
      (v12*v13) + 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 0, 1]/(v13*v23) + 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 1, 1]/(v13*v23) - 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 
       (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])/2, 1]/(v13*v23) - 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 
       (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])/2, 1]/(v13*v23)) + 
   G[0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2]*((Pi^2*(v12 - v13 - v23))/(6*v12*v13*v23) - 
     (EulerGamma*(v12 - v13 + v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2])*
       G[(-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2, 1])/(2*v12*v13*v23) + 
     (EulerGamma*(v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))*
       G[(-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2, 1])/(2*v12*v13*v23) + 
     ((-v12 + v13)*G[v13/v12, 1]*
       G[(4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), v12])/
      (v12*v13*v23) + G[0, ((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2]*
      (-(EulerGamma/(v13*v23)) + ((v12 - v13)*G[v13/v12, 1])/(v12*v13*v23) + 
       ((v13 - v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
        (v12*v13*v23) + 
       ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
        (v12*v13*v23) - G[(4*v13)/(((-v12 - v13 + v23)/v12 - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
           ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^
                2/v12^2])), v12]/(v13*v23) - 
       G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                 (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + Sqrt[
                (-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
           (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                 (-v12 - v13 + v23)^2/v12^2]))/2 + 
            (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
                 (-v12 - v13 + v23)^2/v12^2]))/2)), 1]/(v13*v23)) - 
     (2*G[0, 0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2])/(v13*v23) + 
     G[0, (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2, 1]/(v13*v23) + 
     G[0, (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])/2, 1]/(v13*v23) + 
     G[0, (4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), v12]/(v13*v23) + 
     ((v12 - v13)*G[0, -1/4*(((-v12 - v13 + v23)/v12 - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
           ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^
                2/v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
           ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
                v12^2])/2), 1])/(v12*v13*v23) + 
     G[0, -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 1]/(v13*v23) - 
     G[0, (v13 - (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
        (v13 + v12*(1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2)), 1]/
      (v12*v23) + ((-v12 + v13)*G[v13/v12, 0, 1])/(v12*v13*v23) + 
     ((v12 - v13)*G[v13/v12, (-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
      (v12*v13*v23) + ((v12 - v13)*G[v13/v12, (-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1])/
      (v12*v13*v23) + ((-v12 + v13)*G[v13/v12, 
        -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
              Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
          (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2]))/2 + 
           (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
                (-v12 - v13 + v23)^2/v12^2]))/2)), 1])/(v12*v13*v23) + 
     ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
      (v12*v13*v23) + 
     ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
      (2*v12*v13*v23) - 
     ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2, 1])/(2*v12*v13*v23) - 
     ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2, 1])/(2*v12*v13*v23) - 
     ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
          (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
      (2*v12*v13*v23) + 
     ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1])/
      (v12*v13*v23) + 
     ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
           v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
      (2*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2, 1])/(2*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2, 1])/(2*v12*v13*v23) + 
     ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
        -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
          (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
      (2*v12*v13*v23) - 
     G[-1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
         (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1, 1]/
      (v12*v13) + 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 0, 1]/(v13*v23) + 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 1, 1]/(v13*v23) - 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 
       (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])/2, 1]/(v13*v23) - 
     G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
         (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
             Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
          (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
               (-v12 - v13 + v23)^2/v12^2]))/2)), 
       (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])/2, 1]/(v13*v23)) + G[0, 0, 0, v12]/(v13*v23) + 
   (2*G[0, 0, 0, v13])/(v13*v23) - 
   (2*G[0, 0, 0, ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
          (-v12 - v13 + v23)^2/v12^2])/2])/(v13*v23) - 
   (2*G[0, 0, 0, ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
          (-v12 - v13 + v23)^2/v12^2])/2])/(v13*v23) + 
   ((-2*v12 + v13)*G[0, 0, -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 1])/(v12*v13*v23) - 
   ((v13 + v23)*G[0, 1, v13/(v13 - v23), 1])/(v12*v13*v23) + 
   ((-2*v12 + v13 + v23)*G[0, 1, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (v12*v13*v23) + G[0, v13/v12, 0, 1]/(v13*v23) - 
   G[0, v13/(v13 - v23), 0, 1]/(v12*v23) - G[0, v13/(v13 - v23), 1, 1]/
    (v12*v13) + G[0, v13/(v13 - v23), v13/(v13 - v23), 1]/(v12*v23) + 
   G[0, v23, 0, v12]/(v13*v23) - 
   G[0, (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + 
         (-v12 - v13 + v23)^2/v12^2])/2, 0, 1]/(v13*v23) - 
   G[0, (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + 
         (-v12 - v13 + v23)^2/v12^2])/2, 1, 1]/(v13*v23) + 
   G[0, (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + 
         (-v12 - v13 + v23)^2/v12^2])/2, 
     -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1]/(v13*v23) - 
   G[0, (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + 
         (-v12 - v13 + v23)^2/v12^2])/2, 0, 1]/(v13*v23) - 
   G[0, (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + 
         (-v12 - v13 + v23)^2/v12^2])/2, 1, 1]/(v13*v23) + 
   G[0, (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + 
         (-v12 - v13 + v23)^2/v12^2])/2, 
     -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1]/(v13*v23) + 
   G[0, (4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
          (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), 0, v12]/
    (v13*v23) + 
   ((-v12 + v13)*G[0, -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 0, 1])/(v12*v13*v23) + 
   G[0, -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
           (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1, 1]/
    (v12*v13) + 
   ((v12 - v13)*G[0, -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 1])/(v12*v13*v23) - 
   G[0, -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 1, 1]/(v13*v23) + 
   G[0, -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 
     -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1]/(v13*v23) + 
   G[0, (v13 - (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
      (v13 + v12*(1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2)), 1, 1]/
    (v12*v23) - 
   G[0, (v13 - (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
      (v13 + v12*(1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2)), 
     -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1]/(v12*v23) + 
   (2*(v12 - v13)*G[v13/v12, 0, 0, 1])/(v12*v13*v23) + 
   ((-v12 + v13)*G[v13/v12, 0, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (v12*v13*v23) + ((-v12 + v13)*G[v13/v12, 
      (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 0, 1])/(v12*v13*v23) + 
   ((-v12 + v13)*G[v13/v12, (-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
    (v12*v13*v23) + 
   ((v12 - v13)*G[v13/v12, (-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (v12*v13*v23) + ((-v12 + v13)*G[v13/v12, 
      (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 0, 1])/(v12*v13*v23) + 
   ((-v12 + v13)*G[v13/v12, (-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 1])/
    (v12*v13*v23) + 
   ((v12 - v13)*G[v13/v12, (-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (v12*v13*v23) + 
   ((v12 - v13)*G[v13/v12, 
      -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
        (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
         (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2]))/2)), 1, 1])/(v12*v13*v23) + 
   ((-v12 + v13)*G[v13/v12, 
      -((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
        (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
            Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
         (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
              (-v12 - v13 + v23)^2/v12^2]))/2)), 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (v12*v13*v23) + (2*G[(v12 - v23)/v12, 1, 1, 1])/(v13*v23) - 
   G[(v12 - v23)/v12, (v12 - v23)/v12, 1, 1]/(v13*v23) - 
   G[v13/(v13 - v23), 0, 1, 1]/(v12*v13) - G[v13/(v13 - v23), 1, 0, 1]/
    (v12*v13) + G[v13/(v13 - v23), 1, v13/(v13 - v23), 1]/(v12*v13) + 
   G[v13/(v13 - v23), v13/(v13 - v23), 1, 1]/(v12*v13) - 
   G[v23, v23, 0, v12]/(v13*v23) + 
   ((v12 - v23)*G[-((-v12 + v23)/v12), (v12 - v23)/v12, 1, 1])/
    (v12*v13*v23) - (2*G[1 - v23/v12, 1, 1, 1])/(v13*v23) + 
   ((v13 - v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 0, 1])/
    (v12*v13*v23) - 
   ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1, 1])/
    (2*v12*v13*v23) + 
   ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (v12*v13*v23) - 
   ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 0, 1])/
    (2*v12*v13*v23) + 
   ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (2*v12*v13*v23) + 
   ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 0, 1])/(2*v12*v13*v23) + 
   ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 1, 1])/(2*v12*v13*v23) - 
   ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 1])/(2*v12*v13*v23) + 
   ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 0, 1])/(2*v12*v13*v23) + 
   ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 1, 1])/(2*v12*v13*v23) - 
   ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 1])/(2*v12*v13*v23) + 
   ((v12 - v13 + v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 0, 1])/
    (2*v12*v13*v23) - 
   ((-v13 + v23 + v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) - 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (2*v12*v13*v23) + 
   ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 0, 1])/
    (v12*v13*v23) + 
   ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 1, 1])/
    (2*v12*v13*v23) + 
   ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 0, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (v12*v13*v23) + 
   ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 0, 1])/
    (2*v12*v13*v23) + 
   ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 1, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (2*v12*v13*v23) + 
   ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 0, 1])/(2*v12*v13*v23) + 
   ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 1, 1])/(2*v12*v13*v23) + 
   ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 1])/(2*v12*v13*v23) + 
   ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 0, 1])/(2*v12*v13*v23) + 
   ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, 1, 1])/(2*v12*v13*v23) + 
   ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
           v12^2])/2, -1/4*(((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
         ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
              v12^2])/2), 1])/(2*v12*v13*v23) + 
   ((v12 - v13 + v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 0, 1])/
    (2*v12*v13*v23) + 
   ((v13 - v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v12^2]))*G[(-((-v12 - v13 + v23)/v12) + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2, 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 
      -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
        (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1])/
    (2*v12*v13*v23) + 
   G[(4*v13)/(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
          (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
        Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])), 0, 0, v12]/
    (v13*v23) + 
   G[-1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 0, 1, 1]/
    (v12*v13) + 
   G[-1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1, 0, 1]/
    (v12*v13) - 
   G[-1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1, 
     -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1]/(v12*v13) - 
   G[-1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 
     -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1, 1]/
    (v12*v13) - 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 0, 1, 1]/(v13*v23) + 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 0, 
     -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1]/(v13*v23) - 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 1, 0, 1]/(v13*v23) - 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 1, 1, 1]/(v13*v23) + 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 1, 
     -1/4*(((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2])*((-v12 - v13 + v23)/v12 + 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/
       (1 + ((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
            (-v12 - v13 + v23)^2/v12^2])/2 + ((-v12 - v13 + v23)/v12 + 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2), 1]/(v13*v23) - 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), v13/v12, 0, 1]/(v13*v23) + 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 
     (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2, 0, 1]/(v13*v23) + 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 
     (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2, 1, 1]/(v13*v23) - 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 
     (-((-v12 - v13 + v23)/v12) - Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2, -1/4*(((-v12 - v13 + v23)/v12 - 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
        ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
        ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2), 1]/(v13*v23) + 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 
     (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2, 0, 1]/(v13*v23) + 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 
     (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2, 1, 1]/(v13*v23) - 
   G[-((-v13 + (v12*((-v12 - v13 + v23)/v12 - Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2])*((-v12 - v13 + v23)/v12 + 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/4)/
       (v12 + v13 + (v12*((-v12 - v13 + v23)/v12 - 
           Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2]))/2 + 
        (v12*((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + 
             (-v12 - v13 + v23)^2/v12^2]))/2)), 
     (-((-v12 - v13 + v23)/v12) + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
          v12^2])/2, -1/4*(((-v12 - v13 + v23)/v12 - 
         Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])*
        ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
            v12^2]))/(1 + ((-v12 - v13 + v23)/v12 - 
          Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/v12^2])/2 + 
        ((-v12 - v13 + v23)/v12 + Sqrt[(-4*v13)/v12 + (-v12 - v13 + v23)^2/
             v12^2])/2), 1]/(v13*v23) + 
   (EulerGamma*Pi^2*v12 + 6*(3*v12 + v13)*Zeta[3])/(6*v12*v13*v23), 
 cof7 -> (Pi^2*(2*v12 - EulerGamma*v13))/(6*v12*v13*v23) + 
   G[0, v23]^2*(-2/(v12*v23) + (2*G[1, 2])/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 2]/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 + 
        v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 2]/(v12*v23)) + 
   G[1, v13]*(Pi^2/(6*v12*v23) + G[0, 0, v13]/(v12*v23)) + 
   (4*G[0, 0, v23])/(v12*v23) + ((-v13 + v23)*G[-(v23/(v13 - v23)), 1]*
     G[0, 0, v23])/(v12*v13*v23) + (2*G[0, 1, 2])/(v12*v23) + 
   ((-2*v13 + EulerGamma*v23)*G[0, 1, v13])/(v12*v13*v23) - 
   (EulerGamma*G[0, v12/v13, 1])/(v12*v13) - 
   (EulerGamma*G[0, v12/(v12 - v23), 1])/(v13*v23) - 
   (2*G[0, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 2])/(v12*v23) - 
   (2*G[0, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 2])/(v12*v23) + 
   (2*EulerGamma*v23*(-v12 - v13 + v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])*
     (v12^2 - (v13 - v23)*(v23 + 
        v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])) - 
      v12*(2*v23 + v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v13^2])))*G[0, (-((-v12 - v13 + v23)/v13) - 
        Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/v13^2])/2, 1])/
    (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (v12 - v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])*(-v12 + v13 + v23 + 
       v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])^2) - 
   (2*EulerGamma*v23*(v12 + v13 - v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])*
     (v12^2 - 2*v12*v23 + v12*v13*
       (-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]) + 
      (v13 - v23)*(v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2]))*
     G[0, (-((-v12 - v13 + v23)/v13) + Sqrt[(-4*v12)/v13 + 
          (-v12 - v13 + v23)^2/v13^2])/2, 1])/
    (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (-v12 + v13 + v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v13^2])^2*(-v12 + v13 - v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])) + 
   (4*G[1, v23/(-1 + v23), 2])/(v12*v23) - 
   (4*EulerGamma*(-1 + v12)*v13*G[v12/(-1 + v12), 1, 1])/
    (v12*(v12 - v13 - v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/((-1 + v12)^2*v13^2)] + 
      v12*v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*(-v12 + v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   (EulerGamma*G[v12/(-1 + v12), v12/(v12 - v23), 1])/(v12*v13) - 
   (2*G[v13/(v12 + v13), (2*v13)/v23, 1])/(v12*v23) + 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]*(Pi^2/(3*v12*v23) - G[0, 0, 2]/(v12*v23) + 
     G[0, 0, v12]/(v12*v23) + (2*G[0, 0, v13])/(v12*v23) + 
     G[0, 0, v23]/(v12*v23) + G[0, v13, v12]/(v12*v23) - 
     G[v13/(v12 + v13), (2*v13)/v23, 1]/(v12*v23)) + 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]*(Pi^2/(3*v12*v23) - G[0, 0, 2]/(v12*v23) + 
     G[0, 0, v12]/(v12*v23) + (2*G[0, 0, v13])/(v12*v23) + 
     G[0, 0, v23]/(v12*v23) + G[0, v13, v12]/(v12*v23) - 
     G[v13/(v12 + v13), (2*v13)/v23, 1]/(v12*v23)) + 
   (2*G[v13/(v12 + v13), (v13*(-2 + v23))/((-1 + v13)*v23), 1])/(v12*v23) + 
   G[v23/(-1 + v23), 2]*(Pi^2/(6*v12*v23) + G[0, 0, v12]/(v12*v23) + 
     G[0, 0, v13]/(v12*v23) + G[0, v13, v12]/(v12*v23) - 
     G[v13/(v12 + v13), (v13*(-2 + v23))/((-1 + v13)*v23), 1]/(v12*v23)) + 
   G[1, 2]*((2*G[0, 0, 2])/(v12*v23) - (2*G[0, 0, v23])/(v12*v23) + 
     (2*G[0, 1, v13])/(v12*v23) + G[v13/(v12 + v13), (2*v13)/v23, 1]/
      (v12*v23) - G[v13/(v12 + v13), (v13*(-2 + v23))/((-1 + v13)*v23), 1]/
      (v12*v23)) + G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]*
    (-1/3*Pi^2/(v12*v23) - G[0, 0, v12]/(v12*v23) - 
     (2*G[0, 0, v13])/(v12*v23) - G[0, 1, v13]/(v12*v23) - 
     G[0, v13, v12]/(v12*v23) + G[v13/(v12 + v13), (v13*(-2 + v23))/
        ((-1 + v13)*v23), 1]/(v12*v23)) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]*
    (-1/3*Pi^2/(v12*v23) - G[0, 0, v12]/(v12*v23) - 
     (2*G[0, 0, v13])/(v12*v23) - G[0, 1, v13]/(v12*v23) - 
     G[0, v13, v12]/(v12*v23) + G[v13/(v12 + v13), (v13*(-2 + v23))/
        ((-1 + v13)*v23), 1]/(v12*v23)) - 
   (EulerGamma*G[-((v12 - v12*v13)/(-v13 + v12*v13)), v12/(-1 + v12), 1])/
    (v12*v13) + (EulerGamma*(v12 + v13 - 2*v12*v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(-Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
           (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, 1, 1])/
    (v12*v13*(v12 - v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   (EulerGamma*(v12 + v13 - 2*v12*v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(-Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
           (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, v12/(-1 + v12), 
      1])/(v12*v13*(v12 - v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) - 
   (EulerGamma*(v12 + v13 - 2*v12*v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(-Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
           (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, v12/(v12 - v23), 
      1])/(v12*v13*(v12 - v13 - v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   (EulerGamma*(-v12 - v13 + 2*v12*v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
          (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, 1, 1])/
    (v12*v13*(-v12 + v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   (EulerGamma*(-v12 - v13 + 2*v12*v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
          (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, v12/(-1 + v12), 
      1])/(v12*v13*(-v12 + v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   (EulerGamma*(v12 + v13 - 2*v12*v13 - v23 + 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] - v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])*
     G[(Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
          (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
        (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, v12/(v12 - v23), 
      1])/(v12*v13*(-v12 + v13 + v23 - 
      v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)] + v12*v13*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         ((-1 + v12)^2*v13^2)])) + 
   (EulerGamma*(-v12 + v23)*G[v12/(v12 - v23), v12/(-1 + v12), 1])/
    (v12*v13*v23) + ((1 - v23)*G[-(v23/(1 - v23)), 1, 1])/(v12*v23) + 
   (2*(v13 - v23)*G[-(v23/(v13 - v23)), 0, 1])/(v12*v13*v23) - 
   (2*(v13 - v23)*G[-(v23/(v13 - v23)), v23/(-1 + v23), 1])/(v12*v13*v23) - 
   (4*(2*v12 + v13*(-1 + v23))*(-1 + v23)*G[v23/(-1 + v23), 1, 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + (2*G[v23/(-1 + v23), 1, 2])/(v12*v23) + 
   ((1 - v23)*G[v23/(-1 + v23), -(v23/(1 - v23)), 1])/(v12*v23) + 
   ((-1 + v23)*G[v23/(-1 + v23), v23/(-1 + v23), 1])/(v12*v23) + 
   (4*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 0, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   (4*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, 2])/(v12*v23) - 
   (4*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 2])/(v12*v23) + 
   (4*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 0, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   (4*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, 2])/(v12*v23) - 
   (4*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 2])/(v12*v23) + 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1]*
    ((2*Pi^2)/(3*v23*(-v13 + v23 + 
        v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))) + (2*G[0, 0, v12])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + (4*G[0, 0, v13])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + (2*G[0, 0, v23])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - (2*G[0, 1, 2])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - (4*G[1, 0, 2])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + (4*G[1, -(v23/(v13 - v23)), 2])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - (2*G[v13, 0, v12])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - (2*G[-((-v12 + v13)/v12), 1, 2])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     (2*G[v13/(v12 + v13), (2*v13)/v23, 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 0, 2])/(v23*(-v13 + v23 + 
        v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 2])/(v23*(-v13 + v23 + 
        v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))) - 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, -(v23/(v13 - v23)), 2])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 0, 2])/(v23*(-v13 + v23 + 
        v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 2])/(v23*(-v13 + v23 + 
        v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, -(v23/(v13 - v23)), 2])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2])))) + 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1]*
    ((2*Pi^2)/(3*v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[0, 0, v12])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) + 
     (4*G[0, 0, v13])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[0, 0, v23])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
     (2*G[0, 1, 2])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
     (4*G[1, 0, 2])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) + 
     (4*G[1, -(v23/(v13 - v23)), 2])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
     (2*G[v13, 0, v12])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
     (2*G[-((-v12 + v13)/v12), 1, 2])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     (2*G[v13/(v12 + v13), (2*v13)/v23, 1])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 0, 2])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 2])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, -(v23/(v13 - v23)), 2])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 0, 2])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 2])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, -(v23/(v13 - v23)), 2])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2])))) + 
   G[0, v23]*((Pi^2*(v12 + v13))/(6*v12*v13*v23) - 
     (2*(v13 - v23)*G[-(v23/(v13 - v23)), 1])/(v12*v13*v23) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 2]*(-2/(v12*v23) - 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2])))) + G[1, 2]*(4/(v12*v23) + 
       (4*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) + (4*G[(-((-v12 + v13 - v23)/v12) + 
            Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
        (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2])))) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) + 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 1]*
      (-4/(v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))) - 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 2])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2])))) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 1]*
      (-4/(v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))) - 
       (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 2])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) - (2*G[(-((-v12 + v13 - v23)/v12) + 
            Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2])/
        (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2])))) + G[0, 0, v12]/(v12*v23) + 
     G[0, 0, v13]/(v12*v23) + G[0, 1, 2]/(v12*v23) + 
     G[0, v13, v12]/(v12*v23) - 
     G[0, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 2]/(v12*v23) - 
     G[0, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 2]/(v12*v23) - (4*G[1, 1, 2])/(v12*v23) + 
     (2*G[1, -(v23/(v13 - v23)), 2])/(v12*v23) + 
     (2*G[1, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) + 
     (2*G[1, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) - G[-((-v12 + v13)/v12), 1, 2]/
      (v12*v23) - G[v13/(v12 + v13), (2*v13)/v23, 1]/(v12*v23) + 
     ((v13 - v23)*G[-(v23/(v13 - v23)), 0, 1])/(v12*v13*v23) + 
     G[-(v23/(v13 - v23)), 1, 1]/(v13*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 0, 1])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 1])/(v23*(-v13 + v23 + 
        v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))) + 
     (3*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 2])/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, -(v23/(v13 - v23)), 1])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, -(v23/(v13 - v23)), 2]/(v12*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 0, 1])/(v23*(-v13 + v23 + 
        v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 1])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) + 
     (3*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 2])/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, -(v23/(v13 - v23)), 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, -(v23/(v13 - v23)), 2]/(v12*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23)) + 
   G[0, 2]*(-1/6*Pi^2/(v12*v23) - (4*G[1, 2])/(v12*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) + 
     G[0, v12]*(-2/(v12*v23) + G[0, v13]/(v12*v23) - G[0, v23]/(v12*v23) + 
       G[v13, v12]/(v12*v23) + G[-((-v12 + v13)/v12), 2]/(v12*v23) - 
       (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) - G[(-((-v12 + v13 - v23)/v12) - 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) - G[(-((-v12 + v13 - v23)/v12) + 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23)) + 
     G[0, v23]*((-2*G[1, 2])/(v12*v23) + 
       G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
             (4*v23)/v12])/2, 2]/(v12*v23) + 
       G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
             (4*v23)/v12])/2, 2]/(v12*v23)) + 
     G[0, v13]*(2/(v12*v23) + G[0, v23]/(v12*v23) - G[v13, v12]/(v12*v23) - 
       G[-((-v12 + v13)/v12), 2]/(v12*v23) + 
       (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) + G[(-((-v12 + v13 - v23)/v12) - 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) + G[(-((-v12 + v13 - v23)/v12) + 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23)) - 
     G[0, 0, v12]/(v12*v23) - G[0, 0, v13]/(v12*v23) - G[0, 1, 2]/(v12*v23) - 
     G[0, v13, v12]/(v12*v23) + 
     G[0, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 2]/(v12*v23) + 
     G[0, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 2]/(v12*v23) + (4*G[1, 1, 2])/(v12*v23) - 
     (2*G[1, -(v23/(v13 - v23)), 2])/(v12*v23) - 
     (2*G[1, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) - 
     (2*G[1, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) + G[-((-v12 + v13)/v12), 1, 2]/
      (v12*v23) + G[v13/(v12 + v13), (2*v13)/v23, 1]/(v12*v23) - 
     (3*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 2])/(v12*v23) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, -(v23/(v13 - v23)), 2]/(v12*v23) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
     (3*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 2])/(v12*v23) + 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, -(v23/(v13 - v23)), 2]/(v12*v23) + 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23)) + 
   ((-(EulerGamma*v12^2) + EulerGamma*(v13 - v23)*
       (v23 + v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v13^2])) + EulerGamma*v12*(2*v23 + 
        v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])))*
     G[(-((-v12 - v13 + v23)/v13) - Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/
           v13^2])/2, 1, 1])/(v12*v13^2*
     Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (-v12 + v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])) + 
   (EulerGamma*(v12^2 - (v13 - v23)*
       (v23 + v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
            v13^2])) - v12*(2*v23 + 
        v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])))*
     G[(-((-v12 - v13 + v23)/v13) - Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/
           v13^2])/2, v12/(v12 - v23), 1])/
    (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (-v12 + v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])) - (EulerGamma*(v12^2 - 2*v12*v23 + 
      v12*v13*(-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v13^2]) + (v13 - v23)*(v13 - v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]))*
     G[(-((-v12 - v13 + v23)/v13) + Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/
           v13^2])/2, 1, 1])/(v12*v13^2*
     Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (v12 - v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])) + (EulerGamma*(v12^2 - 2*v12*v23 + 
      v12*v13*(-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
          v13^2]) + (v13 - v23)*(v13 - v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]))*
     G[(-((-v12 - v13 + v23)/v13) + Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/
           v13^2])/2, v12/(v12 - v23), 1])/
    (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
     (v12 - v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v13^2])) - 
   (4*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2])/
    (v12*v23) - 
   ((4 - 4*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 2])/(v12*v23) - 
   (4*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 2])/(v12*v23) + 
   ((4 - 4*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1])/
    (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2])/
    (v12*v23) + 
   (4*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 2])/(v12*v23) + 
   ((4 - 4*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 2])/(v12*v23) + 
   G[0, v13]*((EulerGamma*G[v12/v13, 1])/(v12*v13) - 
     (EulerGamma*G[-((v12 - v12*v13)/(-v13 + v12*v13)), 1])/(v12*v13) + 
     (EulerGamma*(v12 + v13 - 2*v12*v13 - v23 - 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)] + v12*v13*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)])*
       G[(-Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
             (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
          (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, 1])/
      (v12*v13*(v12 - v13 - v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*v23 + v12*v13*(-2 + 4*v23))/((-1 + v12)^2*v13^2)] + 
        v12*v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/((-1 + v12)^2*v13^2)])) + 
     (EulerGamma*(-v12 - v13 + 2*v12*v13 + v23 - 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)] + v12*v13*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)])*
       G[(Sqrt[(-4*(-v12 + v12*v13))/(-v13 + v12*v13) + 
            (v12 + v13 - 2*v12*v13 - v23)^2/(-v13 + v12*v13)^2] - 
          (v12 + v13 - 2*v12*v13 - v23)/(-v13 + v12*v13))/2, 1])/
      (v12*v13*(-v12 + v13 + v23 - 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)] + v12*v13*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           ((-1 + v12)^2*v13^2)])) + G[0, v23]*(-2/(v12*v23) + 
       G[v13, v12]/(v12*v23) + G[-((-v12 + v13)/v12), 2]/(v12*v23) - 
       (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) - G[(-((-v12 + v13 - v23)/v12) - 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) - G[(-((-v12 + v13 - v23)/v12) + 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23)) - 
     (2*EulerGamma*v23*(-v12 - v13 + v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])*
       (v12^2 - (v13 - v23)*(v23 + v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*
                v12*(v13 + v23))/v13^2])) - 
        v12*(2*v23 + v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v13^2])))*
       G[(-((-v12 - v13 + v23)/v13) - Sqrt[(-4*v12)/v13 + 
            (-v12 - v13 + v23)^2/v13^2])/2, 1])/
      (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
       (v12 - v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2])*(-v12 + v13 + v23 + 
         v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])^2) + 
     (2*EulerGamma*v23*(v12 + v13 - v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])*
       (v12^2 - 2*v12*v23 + v12*v13*(-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v13^2]) + (v13 - v23)*
         (v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
             v13^2]))*G[(-((-v12 - v13 + v23)/v13) + 
          Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/v13^2])/2, 1])/
      (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
       (-v12 + v13 + v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v13^2])^2*(-v12 + v13 - v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])) + 
     G[v23/(-1 + v23), 2]*(-2/(v12*v23) - 
       (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) + 
       ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)]))) + G[-((-v12 + v13)/v12), 2]*
      ((2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) + (2*G[(-((-v12 + v13 - v23)/v12) + 
            Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
        (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))) - 
       (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) + 
       ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)]))) + 
     G[1, 2]*((-2*G[1, v13])/(v12*v23) - 
       (4*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) - (4*G[(-((-v12 + v13 - v23)/v12) + 
            Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
        (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))) - 
       ((4 - 4*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) + 
       (4*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)]))) + 
     G[v13, v12]*(G[v23/(-1 + v23), 2]/(v12*v23) + 
       (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) + G[(-((-v12 + v13 - v23)/v12) - 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) + G[(-((-v12 + v13 - v23)/v12) + 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
       (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) - 
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
           Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
             (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
        (v12*v23) + ((2 - 2*v23)*
         G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) - 
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
           Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
             (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
        (v12*v23)) + G[1, v13]*((2*v13 - EulerGamma*v23)/(v12*v13*v23) + 
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
           Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
             (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
        (v12*v23) + G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
           Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
             (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
        (v12*v23)) - G[0, 0, 2]/(v12*v23) - G[0, 0, v23]/(v12*v23) + 
     G[0, -((-v12 + v13)/v12), 2]/(v12*v23) - G[0, 1 - v13/v12, 2]/
      (v12*v23) - G[1, 1, v13]/(v12*v23) - 
     (2*G[1, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) - 
     (2*G[1, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) + 
     (2*G[1, (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
      (v12*v23) + 
     (2*G[1, (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
      (v12*v23) + G[-((-v12 + v13)/v12), v23/(-1 + v23), 2]/(v12*v23) + 
     G[-((-v12 + v13)/v12), (-((-v12 + v13 - v23)/v12) - 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
     G[-((-v12 + v13)/v12), (-((-v12 + v13 - v23)/v12) + 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
     G[-((-v12 + v13)/v12), (-((-v12 + v13 - v23 + 2*v12*v23)/
           (v12 - v12*v23)) - Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) - G[-((-v12 + v13)/v12), 
       (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) + ((-v13 + v23)*G[-(v23/(1 - v23)), 1, 1])/(v12*v13*v23) + 
     ((-v13 + v23)*G[-(v23/(v13 - v23)), -(v23/(1 - v23)), 1])/
      (v12*v13*v23) + ((v13 - v23)*G[-(v23/(v13 - v23)), v23/(-1 + v23), 1])/
      (v12*v13*v23) + ((v13 - v23)*G[v23/(-1 + v23), 1, 1])/(v12*v13*v23) + 
     G[v23/(-1 + v23), 1 - v13/v12, 2]/(v12*v23) + 
     G[v23/(-1 + v23), v23/(-1 + v23), 2]/(v12*v23) - 
     G[v23/(-1 + v23), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) - G[v23/(-1 + v23), 
       (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) - (2*G[(-((-v12 + v13 - v23)/v12) - 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 2])/
      (v12*v23) - (2*G[(-((-v12 + v13 - v23)/v12) - 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 
        -((-v12 + v13)/v12), 1])/(v23*(-v13 + v23 - 
        v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1 - v13/v12, 1])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 1 - v13/v12, 2]/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 2])/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, -((-v12 + v13)/v12), 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1 - v13/v12, 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 1 - v13/v12, 2]/(v12*v23) + 
     (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2])/
      (v12*v23) - ((2 - 2*v23)*
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        -((-v12 + v13)/v12), 1])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        1 - v13/v12, 1])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       1 - v13/v12, 2]/(v12*v23) - 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       v23/(-1 + v23), 2]/(v12*v23) + 
     (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2])/
      (v12*v23) + (2*(-1 + v23)*
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        -((-v12 + v13)/v12), 1])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        1 - v13/v12, 1])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       1 - v13/v12, 2]/(v12*v23) - 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       v23/(-1 + v23), 2]/(v12*v23)) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1]*
    ((-2*Pi^2*(-1 + v23))/(3*v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - (2*(-1 + v23)*G[0, 0, v12])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     (4*(-1 + v23)*G[0, 0, v13])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - ((2 - 2*v23)*G[1, 0, v13])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     (4*(-1 + v23)*G[1, -(v23/(v13 - v23)), 2])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     ((4 - 4*v23)*G[1, v23/(-1 + v23), 2])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     ((2 - 2*v23)*G[v13, 0, v12])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - 
     ((2 - 2*v23)*G[-((-v12 + v13)/v12), 1, 2])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     ((2 - 2*v23)*G[v13/(v12 + v13), (v13*(-2 + v23))/((-1 + v13)*v23), 1])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     ((2 - 2*v23)*G[v23/(-1 + v23), 1, 2])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        -(v23/(v13 - v23)), 2])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        v23/(-1 + v23), 2])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        -(v23/(v13 - v23)), 2])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        v23/(-1 + v23), 2])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)]))) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1]*
    ((-2*Pi^2*(-1 + v23))/(3*v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + ((2 - 2*v23)*G[0, 0, v12])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     ((4 - 4*v23)*G[0, 0, v13])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + (2*(-1 + v23)*G[1, 0, v13])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     ((4 - 4*v23)*G[1, -(v23/(v13 - v23)), 2])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     (4*(-1 + v23)*G[1, v23/(-1 + v23), 2])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     (2*(-1 + v23)*G[v13, 0, v12])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + 
     (2*(-1 + v23)*G[-((-v12 + v13)/v12), 1, 2])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     (2*(-1 + v23)*G[v13/(v12 + v13), (v13*(-2 + v23))/((-1 + v13)*v23), 1])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     (2*(-1 + v23)*G[v23/(-1 + v23), 1, 2])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        -(v23/(v13 - v23)), 2])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        v23/(-1 + v23), 2])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        -(v23/(v13 - v23)), 2])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        v23/(-1 + v23), 2])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)]))) + 
   G[0, v12]*(-((EulerGamma*G[v12/v13, 1])/(v12*v13)) + 
     (EulerGamma*(-v12 + v23)*G[v12/(v12 - v23), 1])/(v12*v13*v23) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 2]*(2/(v12*v23) + 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2])))) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 2])/(v12*v23) + 
     G[0, v23]*(2/(v12*v23) - G[v13, v12]/(v12*v23) - 
       G[-((-v12 + v13)/v12), 2]/(v12*v23) + 
       (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) + G[(-((-v12 + v13 - v23)/v12) - 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) + G[(-((-v12 + v13 - v23)/v12) + 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23)) + 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 1]*
      (4/(v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))) + 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 2])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2])))) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 1]*
      (4/(v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))) + 
       (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 2])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) + (2*G[(-((-v12 + v13 - v23)/v12) + 
            Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2])/
        (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2])))) + 
     (2*EulerGamma*v23*(-v12 - v13 + v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])*
       (v12^2 - (v13 - v23)*(v23 + v13*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*
                v12*(v13 + v23))/v13^2])) - 
        v12*(2*v23 + v13*(2 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v13^2])))*
       G[(-((-v12 - v13 + v23)/v13) - Sqrt[(-4*v12)/v13 + 
            (-v12 - v13 + v23)^2/v13^2])/2, 1])/
      (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
       (v12 - v13 + v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23))/v13^2])*(-v12 + v13 + v23 + 
         v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])^2) - 
     (2*EulerGamma*v23*(v12 + v13 - v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])*
       (v12^2 - 2*v12*v23 + v12*v13*(-2 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v13^2]) + (v13 - v23)*
         (v13 - v23 + v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
             v13^2]))*G[(-((-v12 - v13 + v23)/v13) + 
          Sqrt[(-4*v12)/v13 + (-v12 - v13 + v23)^2/v13^2])/2, 1])/
      (v12*v13^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2]*
       (-v12 + v13 + v23 - v13*Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v13^2])^2*(-v12 + v13 - v23 + 
        v13*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v13^2])) + 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]*
      (-2/(v12*v23) + ((2 - 2*v23)*
         G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)]))) + G[v23/(-1 + v23), 2]*
      (2/(v12*v23) - ((2 - 2*v23)*
         G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) + 
       (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)]))) + G[-((-v12 + v13)/v12), 2]*
      ((-2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) - (2*G[(-((-v12 + v13 - v23)/v12) + 
            Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
        (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23))/v12^2]))) - 
       ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) + 
       (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)]))) - 
     (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
      (v12*v23) + G[v13, v12]*(-(G[v23/(-1 + v23), 2]/(v12*v23)) - 
       G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
             (4*v23)/v12])/2, 2]/(v12*v23) - 
       G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
             (4*v23)/v12])/2, 2]/(v12*v23) + 
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
           Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
             (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
        (v12*v23) + G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
           Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
             (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
        (v12*v23)) + G[0, v13]*(-(G[0, v23]/(v12*v23)) - 
       G[v23/(-1 + v23), 2]/(v12*v23) - 
       (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 - 
          v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) - G[(-((-v12 + v13 - v23)/v12) - 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
       (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
              (4*v23)/v12])/2, 1])/(v23*(-v13 + v23 + 
          v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
              v12^2]))) - G[(-((-v12 + v13 - v23)/v12) + 
           Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
       ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) + 
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
           Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
             (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
        (v12*v23) + (2*(-1 + v23)*
         G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
        (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) + 
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
           Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
             (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
        (v12*v23)) + G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1]*
      ((-4*(-1 + v23))/(v23*(v12 + v13 - v23 + 
          v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
             (v12^2*(-1 + v23)^2)] - v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 
              2*v12*v23 + v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
       (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
        (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)])) - 
       (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
        (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)]))) + 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1]*
      ((4 - 4*v23)/(v23*(v12 + v13 - v23 - 
          v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
             (v12^2*(-1 + v23)^2)] + v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 
              2*v12*v23 + v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
       ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
            Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + (-v12 + v13 - v23 + 
                 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
        (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
              v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
          v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 
                4*v23))/(v12^2*(-1 + v23)^2)]))) + G[0, 0, 2]/(v12*v23) + 
     G[0, 0, v23]/(v12*v23) - G[0, -((-v12 + v13)/v12), 2]/(v12*v23) + 
     G[0, 1 - v13/v12, 2]/(v12*v23) - G[-((-v12 + v13)/v12), v23/(-1 + v23), 
       2]/(v12*v23) - G[-((-v12 + v13)/v12), 
       (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 2]/(v12*v23) - 
     G[-((-v12 + v13)/v12), (-((-v12 + v13 - v23)/v12) + 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
     G[-((-v12 + v13)/v12), (-((-v12 + v13 - v23 + 2*v12*v23)/
           (v12 - v12*v23)) - Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) + G[-((-v12 + v13)/v12), 
       (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) - G[v23/(-1 + v23), 1 - v13/v12, 2]/(v12*v23) - 
     G[v23/(-1 + v23), v23/(-1 + v23), 2]/(v12*v23) + 
     G[v23/(-1 + v23), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) + G[v23/(-1 + v23), 
       (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) + (Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]*
       G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 1])/(v13*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, -((-v12 + v13)/v12), 1])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1 - v13/v12, 1])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 1 - v13/v12, 2]/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
      (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
     (Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]*
       G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1, 1])/(v13*v23) + 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, -((-v12 + v13)/v12), 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, 1 - v13/v12, 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) - 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, 1 - v13/v12, 2]/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
     (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
            (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
          Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1])/
      (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23))/v12^2]))) + 
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
           (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
         Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
     (4*v12*(-1 + v23)^2*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)]*
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])*
       (v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        -((-v12 + v13)/v12), 1])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) - 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        1 - v13/v12, 1])/(v23*(v12 + v13 - v23 + 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] - v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       1 - v13/v12, 2]/(v12*v23) + 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       v23/(-1 + v23), 2]/(v12*v23) - 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) - ((2 - 2*v23)*
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) + (4*v12*(-1 + v23)^2*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)]*
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1])/
      (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])*
       (v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) + 
     ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        -((-v12 + v13)/v12), 1])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        1 - v13/v12, 1])/(v23*(v12 + v13 - v23 - 
        v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)] + v12*v23*
         Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
           (v12^2*(-1 + v23)^2)])) + 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       1 - v13/v12, 2]/(v12*v23) + 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       v23/(-1 + v23), 2]/(v12*v23) + 
     (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23) + (2*(-1 + v23)*
       G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
        (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
          Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
            (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1])/
      (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
        v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
            v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)])) - 
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
       (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
         Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
           (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
      (v12*v23)) + G[0, 0, 1, 2]/(v12*v23) - G[0, 0, 1, v13]/(v12*v23) - 
   G[0, 0, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]/(v12*v23) - 
   G[0, 0, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]/(v12*v23) - (3*G[0, 1, 1, 2])/(v12*v23) + 
   G[0, 1, 1, v13]/(v12*v23) + (2*G[0, 1, -(v23/(v13 - v23)), 2])/(v12*v23) + 
   G[0, 1, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]/(v12*v23) + 
   G[0, 1, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]/(v12*v23) - G[0, -((-v12 + v13)/v12), 1, 2]/
    (v12*v23) + G[0, 1 - v13/v12, 1, 2]/(v12*v23) + 
   (2*G[0, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, 2])/(v12*v23) - 
   G[0, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, -(v23/(v13 - v23)), 2]/(v12*v23) - 
   G[0, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
   G[0, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
   (2*G[0, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, 2])/(v12*v23) - 
   G[0, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, -(v23/(v13 - v23)), 2]/(v12*v23) - 
   G[0, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
   G[0, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
   (2*G[1, 0, 1, 2])/(v12*v23) + G[1, 0, 1, v13]/(v12*v23) + 
   (2*G[1, 0, -(v23/(v13 - v23)), 2])/(v12*v23) - 
   (4*G[1, 1, v23/(-1 + v23), 2])/(v12*v23) + 
   (2*G[1, -(v23/(v13 - v23)), v23/(-1 + v23), 2])/(v12*v23) + 
   (2*G[1, -(v23/(v13 - v23)), (-((-v12 + v13 - v23)/v12) - 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2])/(v12*v23) + 
   (2*G[1, -(v23/(v13 - v23)), (-((-v12 + v13 - v23)/v12) + 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2])/(v12*v23) - 
   (2*G[1, -(v23/(v13 - v23)), 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
    (v12*v23) - (2*G[1, -(v23/(v13 - v23)), 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
    (v12*v23) - (2*G[1, v23/(-1 + v23), 1, 2])/(v12*v23) - 
   (2*G[1, v23/(-1 + v23), v23/(-1 + v23), 2])/(v12*v23) + 
   (2*G[1, v23/(-1 + v23), (-((-v12 + v13 - v23 + 2*v12*v23)/
          (v12 - v12*v23)) - Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
    (v12*v23) + (2*G[1, v23/(-1 + v23), 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2])/
    (v12*v23) + 
   (2*G[1, (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 2])/(v12*v23) + 
   (2*G[1, (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 2])/(v12*v23) - 
   (2*G[1, (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 2])/(v12*v23) + 
   (2*G[1, (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 2])/(v12*v23) - 
   (2*G[1, (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 2])/(v12*v23) + 
   (2*G[1, (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 2])/(v12*v23) - 
   G[-((-v12 + v13)/v12), 1, v23/(-1 + v23), 2]/(v12*v23) - 
   G[-((-v12 + v13)/v12), 1, (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) - 
   G[-((-v12 + v13)/v12), 1, (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
   G[-((-v12 + v13)/v12), 1, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) + G[-((-v12 + v13)/v12), 1, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) - G[-((-v12 + v13)/v12), v23/(-1 + v23), 1, 2]/(v12*v23) - 
   G[-((-v12 + v13)/v12), (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 2]/(v12*v23) - 
   G[-((-v12 + v13)/v12), (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 2]/(v12*v23) + 
   G[-((-v12 + v13)/v12), 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2]/
    (v12*v23) + G[-((-v12 + v13)/v12), 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2]/
    (v12*v23) - G[v13/(v12 + v13), 1, (2*v13)/v23, 1]/(v12*v23) + 
   G[v13/(v12 + v13), 1, (v13*(-2 + v23))/((-1 + v13)*v23), 1]/(v12*v23) - 
   G[v13/(v12 + v13), (2*v13)/v23, 1, 1]/(v12*v23) + 
   G[v13/(v12 + v13), (2*v13)/v23, (2*v13)/v23, 1]/(v12*v23) + 
   G[v13/(v12 + v13), (v13*(-2 + v23))/((-1 + v13)*v23), 1, 1]/(v12*v23) - 
   G[v13/(v12 + v13), (v13*(-2 + v23))/((-1 + v13)*v23), 
     (v13*(-2 + v23))/((-1 + v13)*v23), 1]/(v12*v23) + 
   ((-1 + v23)*G[-(v23/(1 - v23)), 1, 1, 1])/(v12*v23) + 
   ((-v13 + v23)*G[-(v23/(1 - v23)), 1, -(v23/(1 - v23)), 1])/(v12*v13*v23) + 
   ((v13 - v23)*G[-(v23/(1 - v23)), 1, -(v23/(v13 - v23)), 1])/
    (v12*v13*v23) + ((-v13 + v23)*G[-(v23/(1 - v23)), -(v23/(1 - v23)), 1, 
      1])/(v12*v13*v23) + ((v13 - v23)*G[-(v23/(1 - v23)), 
      -(v23/(v13 - v23)), 1, 1])/(v12*v13*v23) + 
   ((-v13 + v23)*G[-(v23/(v13 - v23)), 0, 0, 1])/(v12*v13*v23) - 
   G[-(v23/(v13 - v23)), 0, 1, 1]/(v13*v23) - G[-(v23/(v13 - v23)), 1, 0, 1]/
    (v13*v23) + ((-1 + v13)*G[-(v23/(v13 - v23)), 1, -(v23/(1 - v23)), 1])/
    (v12*v13) - (4*(-1 + v23)*(v12 + v23 - v13*v23)*
     G[-(v23/(v13 - v23)), 1, v23/(-1 + v23), 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   ((-1 + v13)*G[-(v23/(v13 - v23)), -(v23/(1 - v23)), 1, 1])/(v12*v13) + 
   ((-v13 + v23)*G[-(v23/(v13 - v23)), -(v23/(1 - v23)), -(v23/(1 - v23)), 
      1])/(v12*v13*v23) + ((v13 - v23)*G[-(v23/(v13 - v23)), 
      -(v23/(1 - v23)), -(v23/(v13 - v23)), 1])/(v12*v13*v23) + 
   ((v13 - v23)*G[-(v23/(v13 - v23)), -(v23/(v13 - v23)), -(v23/(1 - v23)), 
      1])/(v12*v13*v23) + ((-v13 + v23)*G[-(v23/(v13 - v23)), 
      -(v23/(v13 - v23)), v23/(-1 + v23), 1])/(v12*v13*v23) - 
   (4*(-1 + v23)*(v12 + v23 - v13*v23)*G[-(v23/(v13 - v23)), v23/(-1 + v23), 
      1, 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   ((-v13 + v23)*G[-(v23/(v13 - v23)), v23/(-1 + v23), -(v23/(v13 - v23)), 
      1])/(v12*v13*v23) + (2*(v13 - v23)*G[-(v23/(v13 - v23)), 
      v23/(-1 + v23), v23/(-1 + v23), 1])/(v12*v13*v23) - 
   (4*(-1 + v23)*(v12 + v13 - v13*v23)*G[v23/(-1 + v23), 1, 1, 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - G[v23/(-1 + v23), 1, 1, 2]/(v12*v23) + 
   ((1 - v23)*G[v23/(-1 + v23), 1, -(v23/(1 - v23)), 1])/(v12*v23) + 
   ((-v13 + v23)*G[v23/(-1 + v23), 1, -(v23/(v13 - v23)), 1])/(v12*v13*v23) + 
   (4*(-1 + v23)*(v12 + v23 - v13*v23)*G[v23/(-1 + v23), 1, v23/(-1 + v23), 
      1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - G[v23/(-1 + v23), 1, v23/(-1 + v23), 2]/
    (v12*v23) + G[v23/(-1 + v23), 1, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) + G[v23/(-1 + v23), 1, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) - G[v23/(-1 + v23), 1 - v13/v12, 1, 2]/(v12*v23) + 
   ((-v13 + v23)*G[v23/(-1 + v23), -(v23/(v13 - v23)), 1, 1])/(v12*v13*v23) + 
   ((-1 + v23)*G[v23/(-1 + v23), -(v23/(v13 - v23)), -(v23/(1 - v23)), 1])/
    (v12*v23) + ((1 - v23)*G[v23/(-1 + v23), -(v23/(v13 - v23)), 
      v23/(-1 + v23), 1])/(v12*v23) + 
   (4*(-1 + v23)*(v12 - v13 + v23)*G[v23/(-1 + v23), v23/(-1 + v23), 1, 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - G[v23/(-1 + v23), v23/(-1 + v23), 1, 2]/
    (v12*v23) + G[v23/(-1 + v23), 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2]/
    (v12*v23) + G[v23/(-1 + v23), 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2]/
    (v12*v23) - 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 0, 0, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 0, 1, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 0, 1, 2]/(v12*v23) - 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 0, -(v23/(v13 - v23)), 2]/(v12*v23) - 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, 0, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   ((v12 + v13 - v23 + 3*v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 + v13 - v23)/v12) - 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 1, 1])/
    (2*v12*v13*v23) - 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1, 1, 2]/(v12*v23) - 
   (Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]*
     G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, -(v23/(v13 - v23)), 1])/(v13*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, -(v23/(v13 - v23)), 2])/(v12*v23) + 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1, (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1, (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -((-v12 + v13)/v12), 1, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1 - v13/v12, 1, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1 - v13/v12, 1, 2]/(v12*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 0, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 1, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, -(v23/(v13 - v23)), 1, 2]/(v12*v23) - 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, -(v23/(v13 - v23)), 
     (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]/(v12*v23) - 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, -(v23/(v13 - v23)), 
     (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]/(v12*v23) - 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 0, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 2]/(v12*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(-v13 + v23 - 
      v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, -(v23/(v13 - v23)), 
     2]/(v12*v23) - 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 0, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 2]/(v12*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(-v13 + v23 - 
      v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
   G[(-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, -(v23/(v13 - v23)), 
     2]/(v12*v23) - 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 0, 0, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 0, 1, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 0, 1, 2]/(v12*v23) - 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 0, -(v23/(v13 - v23)), 2]/(v12*v23) - 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, 0, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   ((v12 + v13 - v23 - 3*v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/
         v12^2])*G[(-((-v12 + v13 - v23)/v12) + 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 1, 1])/
    (2*v12*v13*v23) - 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1, 1, 2]/(v12*v23) + 
   (Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]*
     G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, -(v23/(v13 - v23)), 1])/(v13*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1, -(v23/(v13 - v23)), 2])/(v12*v23) + 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1, (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1, (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 2]/(v12*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -((-v12 + v13)/v12), 1, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, 1 - v13/v12, 1, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 1 - v13/v12, 1, 2]/(v12*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 0, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, -(v23/(v13 - v23)), 1, 1])/
    (v23*(-v13 + v23 - v12*(1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, -(v23/(v13 - v23)), 1, 2]/(v12*v23) - 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, -(v23/(v13 - v23)), 
     (-((-v12 + v13 - v23)/v12) - Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]/(v12*v23) - 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, -(v23/(v13 - v23)), 
     (-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, 2]/(v12*v23) - 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 0, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 2]/(v12*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(-v13 + v23 + 
      v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) - 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, -(v23/(v13 - v23)), 
     2]/(v12*v23) - 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 0, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) - 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 1])/
    (v23*(-v13 + v23 + v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23))/v12^2]))) + 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 1, 2]/(v12*v23) + 
   (2*G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
          (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
        Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(-v13 + v23 + 
      v12*(-1 + Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23))/v12^2]))) - 
   G[(-((-v12 + v13 - v23)/v12) + Sqrt[(-v12 + v13 - v23)^2/v12^2 - 
         (4*v23)/v12])/2, (-((-v12 + v13 - v23)/v12) + 
       Sqrt[(-v12 + v13 - v23)^2/v12^2 - (4*v23)/v12])/2, -(v23/(v13 - v23)), 
     2]/(v12*v23) - (2*(-1 + v23)*(-v12 - v13 + v23 - 
      3*v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + 3*v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1, 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1, 2]/
    (v12*v23) + (4*v12*(-1 + v23)^2*
     Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
       (v12^2*(-1 + v23)^2)]*
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
      -(v23/(v13 - v23)), 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
      -(v23/(v13 - v23)), 2])/(v12*v23) + 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
      v23/(-1 + v23), 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   (3*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
      v23/(-1 + v23), 2])/(v12*v23) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) - G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) - 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -((-v12 + v13)/v12), 1, 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      1 - v13/v12, 1, 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1 - v13/v12, 
     1, 2]/(v12*v23) + 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 1, 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), 1, 2]/(v12*v23) - 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), v23/(-1 + v23), 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), v23/(-1 + v23), 2]/(v12*v23) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) + G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) + 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1, 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1, 2])/(v12*v23) - 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), v23/(-1 + v23), 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), v23/(-1 + v23), 2]/(v12*v23) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) - G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) - 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2]/
    (v12*v23) - 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), 2]/(v12*v23) - 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), 2]/(v12*v23) - 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2]/
    (v12*v23) - 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), 2]/(v12*v23) - 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), 2]/(v12*v23) + 
   (2*(-1 + v23)*(v12 + v13 - v23 - 
      3*v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + 3*v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1, 1])/
    (v23*(v12 + v13 - v23 + v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] - 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1, 2]/
    (v12*v23) - (4*v12*(-1 + v23)^2*
     Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
       (v12^2*(-1 + v23)^2)]*
     G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
      -(v23/(v13 - v23)), 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
      -(v23/(v13 - v23)), 2])/(v12*v23) - 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
      v23/(-1 + v23), 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   (3*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
      v23/(-1 + v23), 2])/(v12*v23) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) - G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) + 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -((-v12 + v13)/v12), 1, 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      1 - v13/v12, 1, 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1 - v13/v12, 
     1, 2]/(v12*v23) - 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 1, 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), 1, 2]/(v12*v23) + 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), v23/(-1 + v23), 1])/
    (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), v23/(-1 + v23), 2]/(v12*v23) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) + G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) - 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1, 1])/(v23*(v12 + v13 - v23 + 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] - v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   (2*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1, 2])/(v12*v23) + 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), v23/(-1 + v23), 1])/
    (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), v23/(-1 + v23), 2]/(v12*v23) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) - G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 2]/
    (v12*v23) + 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1])/
    (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2]/
    (v12*v23) + 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), 2]/(v12*v23) + 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) - 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), 2]/(v12*v23) + 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 1])/
    (v23*(v12 + v13 - v23 - v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + 
          v12*v13*(-2 + 4*v23))/(v12^2*(-1 + v23)^2)] + 
      v12*v23*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 1, 2]/
    (v12*v23) + 
   ((2 - 2*v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      -(v23/(v13 - v23)), 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) + 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     -(v23/(v13 - v23)), 2]/(v12*v23) + 
   (2*(-1 + v23)*G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
        Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
          (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
      v23/(-1 + v23), 1])/(v23*(v12 + v13 - v23 - 
      v12*Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)] + v12*v23*
       Sqrt[(v12^2 + (v13 - v23)^2 - 2*v12*v23 + v12*v13*(-2 + 4*v23))/
         (v12^2*(-1 + v23)^2)])) - 
   G[(-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     (-((-v12 + v13 - v23 + 2*v12*v23)/(v12 - v12*v23)) + 
       Sqrt[(-4*(v23 - v12*v23))/(v12 - v12*v23) + 
         (-v12 + v13 - v23 + 2*v12*v23)^2/(v12 - v12*v23)^2])/2, 
     v23/(-1 + v23), 2]/(v12*v23), 
 cof8 -> (I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), I]*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v13), 1])/(v12*(-v12 + v13 - 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]*
    ((I*Pi*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), 1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + 
     (I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), 1])/(v12*(-v12 + v13 - Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23))) + 
   (4*Pi^2*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
        2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) - 
      v12*v23^2*(v13^2 - 2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      1])/(3*v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   (4*Pi^2*(v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
       (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
        2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]) + 2*v13*(-3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(-v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      1])/(3*v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   G[0, (-v12 - v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/
      (2*v12)]*(-1/2*(EulerGamma*(v12 - v13 + v23 + 
         Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])*
        G[(v12 + v13 - v23 - Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/
          (2*v12), 1])/(v12*v13*v23) + 
     (EulerGamma*(-v12 + v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)])*G[(v12 + v13 - v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/(2*v12), 1])/
      (2*v12*v13*v23)) + 
   G[0, -1/2*(v12 + v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)])/v12]*
    (-((EulerGamma*G[0, (-v12 - v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)])/(2*v12)])/(v13*v23)) - 
     (EulerGamma*(v12 - v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)])*G[(v12 + v13 - v23 - 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/(2*v12), 1])/
      (2*v12*v13*v23) + (EulerGamma*(-v12 + v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])*
       G[(v12 + v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/
         (2*v12), 1])/(2*v12*v13*v23)) + (EulerGamma*G[0, 0, v12])/
    (v13*v23) + (EulerGamma*G[0, 0, v23])/(v13*v23) + 
   G[v23, v13]*(-1/6*Pi^2/(v12*v13) - (2*G[0, 0, v23])/(v12*v13)) - 
   (EulerGamma*G[0, 0, -1/2*(v12 + v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)])/v12])/(v13*v23) - 
   (EulerGamma*G[0, 0, (-v12 - v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)])/(2*v12)])/(v13*v23) + 
   (I*Pi*G[0, v12/(v12 - v23), I])/(2*v12*v13 - 2*v13*v23) + 
   (EulerGamma*G[0, v13/(v13 - v23), 1])/(v13*v23) + 
   (G[-(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
     ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-v12^3 + v12^2*(2*v13 + 3*v23 - 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(-v13^2 - 3*v23^2 + 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)))*G[0, ((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 1] - 
   ((I/2)*Pi*G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), I])/(v12*v13) - 
   ((I/2)*Pi*G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), I])/(v12*v13) + G[0, v23, v13]/(v12*v13) - 
   (I*Pi*G[0, -(v12/(-v12 + v23)), I])/(2*v12*v13 - 2*v13*v23) - 
   ((I/2)*Pi*(-v12^3 - (v13 - v23)*v23*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12*(v13^2 + 3*v23^2 + 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + ((I/2)*Pi*(v12^3 + v12^2*(-2*v13 - 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + ((I/2)*Pi*G[1, v12/(v12 - v23), I])/(v12*v13) - 
   ((I/2)*Pi*G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), I])/(v12*v13) - 
   ((I/2)*Pi*G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), I])/(v12*v13) + ((v12 - v23)*G[v12/(v12 - v23), 0, 1])/
    (v12*v13*v23) - (I*Pi*v23*G[v12/(v12 - v23), 1, I])/
    (2*v12^2*v13 - 2*v12*v13*v23) - 
   ((-v12 + v13 + v23)*G[v12/(v12 - v23), 1, 1])/(v12*v13*v23) - 
   ((I/2)*Pi*G[v12/(v12 - v23), v12/(v12 - v23), I])/(v12*v13) + 
   ((-v12 + v23)*G[v12/(v12 - v23), v12/(v12 - v23), 1])/(v12*v13*v23) + 
   ((I/2)*Pi*G[v12/(v12 - v23), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I])/
    (v12*v13) + ((I/2)*Pi*G[v12/(v12 - v23), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I])/
    (v12*v13) - G[(v13 - v23)/v13, 1, 1]/(v12*v23) + 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      0, 1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v23)) + (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), 1, 1])/(v12*(-v12 + v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (I*Pi*v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), v12/(v12 - v23), I])/(2*v12^2*v13 - 2*v12*v13*v23) - 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*(-v12 + v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (I*Pi*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), -(v12/(-v12 + v23)), I])/(2*v12*v13 - 2*v13*v23) + 
   ((I/2)*Pi*(-v12^3 - (v13 - v23)*v23*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12*(v13^2 + 3*v23^2 + 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) - ((I/2)*Pi*(v12^3 + v12^2*(-2*v13 - 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v13), 0, 1])/(v12*(-v12 + v13 - 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      1, 1])/(v12*(-v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v23)) - 
   (I*Pi*v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), v12/(v12 - v23), I])/(2*v12^2*v13 - 2*v12*v13*v23) + 
   (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*(v12 - v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), -(v12/(-v12 + v23)), I])/(2*v12*v13 - 2*v13*v23) + 
   ((I/2)*Pi*(-v12^3 - (v13 - v23)*v23*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12*(v13^2 + 3*v23^2 + 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) - ((I/2)*Pi*(v12^3 + v12^2*(-2*v13 - 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (EulerGamma*G[v23, 0, v12])/(v13*v23) + 
   G[(v13 - v23)/v13, 1]*(-1/6*Pi^2/(v12*v23) - (2*G[0, 0, v23])/(v12*v23) + 
     G[v23, 0, v13]/(v12*v23)) + (I*Pi*G[-(v12/(-v12 + v23)), 1, I])/
    (2*v12*v13 - 2*v13*v23) - (EulerGamma*G[1 - v23/v12, 1, 1])/(v12*v13) + 
   G[0, v23]*(Pi^2/(6*v12*v23) + (EulerGamma*G[v23, v12])/(v13*v23) + 
     G[v23, v13]/(v12*v13) + G[0, v12]*(-(EulerGamma/(v13*v23)) + 
       G[(v13 - v23)/v13, 1]/(v12*v23) + G[v23, v13]/(v12*v13)) + 
     G[(v13 - v23)/v13, 1]*(1/(v12*v23) - G[v23, v13]/(v12*v23)) + 
     (EulerGamma*G[1 - v23/v12, 1])/(v12*v13) - G[0, v23, v13]/(v12*v13) - 
     G[0, 1 - v23/v13, 1]/(v12*v13) - G[(v13 - v23)/v13, 0, 1]/(v12*v23) + 
     (2*G[(v13 - v23)/v13, 1, 1])/(v12*v23) - 
     G[(v13 - v23)/v13, -((-v13 + v23)/v13), 1]/(v12*v23) - 
     G[v23, v23, v13]/(v12*v13) - G[-((-v13 + v23)/v13), 1, 1]/(v12*v23) - 
     G[1 - v23/v13, 1, 1]/(v12*v13)) + 
   ((I/2)*Pi*(-v12^3 - (v13 - v23)*v23*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12*(v13^2 + 3*v23^2 + 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) - ((I/2)*Pi*(v12^3 + v12^2*(-2*v13 - 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (EulerGamma*(v12 - v13 + v23 + 
      Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])*
     G[(v12 + v13 - v23 - Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/
       (2*v12), 0, 1])/(2*v12*v13*v23) + 
   (EulerGamma*(v12 - v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])*
     G[(v12 + v13 - v23 - Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/
       (2*v12), 1, 1])/(2*v12*v13*v23) - 
   (EulerGamma*(v12 - v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])*
     G[(v12 + v13 - v23 - Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/
       (2*v12), v13/(v13 - v23), 1])/(2*v12*v13*v23) + 
   (EulerGamma*(v12 - v13 + v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])*
     G[(v12 + v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/
       (2*v12), 0, 1])/(2*v12*v13*v23) + 
   (EulerGamma*(v12 - v13 + v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])*
     G[(v12 + v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/
       (2*v12), 1, 1])/(2*v12*v13*v23) + 
   (EulerGamma*(-v12 + v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])*
     G[(v12 + v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])/
       (2*v12), v13/(v13 - v23), 1])/(2*v12*v13*v23) + 
   ((-2*v12 + v23)*G[0, 0, v12/(v12 - v23), I])/(v12*v13*(v12 - v23)) + 
   (2*G[0, 0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), I])/(v12*v13) + 
   (2*G[0, 0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), I])/(v12*v13) + G[0, 0, -(v12/(-v12 + v23)), I]/
    (v12*v13 - v13*v23) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, 0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, 0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + G[0, 1, (I*v13)/(-v12 + I*(v13 - (1/2 + I/2)*v23)), 1]/
    (v12*v13) - G[0, 1, v12/(v12 - v23), I]/(v12*v13) - 
   G[0, 1, v12/(v12 - v23), 1]/(v12*v23) + 
   G[0, 1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
      (2*v13), I]/(v12*v13) + 
   G[0, 1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
      (2*v13), I]/(v12*v13) + G[0, v12/(v12 - v23), 1, I]/
    (v12*v13 - v13*v23) - G[0, v12/(v12 - v23), 1, 1]/(v12*v23) - 
   (2*v23*G[0, v12/(v12 - v23), v12/(v12 - v23), I])/
    (v12^2*v13 - v12*v13*v23) - 
   G[0, v12/(v12 - v23), 
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]/
    (v12*v13) - G[0, v12/(v12 - v23), 
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]/
    (v12*v13) + G[0, v12/(v12 - v23), -(v12/(-v12 + v23)), I]/
    (v12*v13 - v13*v23) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*G[0, v12/(v12 - v23), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*G[0, v12/(v12 - v23), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v13), 1, I]/(v12*v13) + 
   G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     v12/(v12 - v23), I]/(v12*v13 - v13*v23) - 
   G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
   ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v13), 1, I]/(v12*v13) + 
   G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     v12/(v12 - v23), I]/(v12*v13 - v13*v23) - 
   G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
   ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[0, v23, v23, v13]/(v12*v13) - 
   G[0, -(v12/(-v12 + v23)), 1, I]/(v12*v13 - v13*v23) + 
   G[0, -(v12/(-v12 + v23)), v12/(v12 - v23), I]/(v12*v13 - v13*v23) + 
   G[0, 1 - v23/v13, 1, 1]/(v12*v13) + 
   ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), 1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), v12/(v12 - v23), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), 1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), v12/(v12 - v23), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[1, 0, v12/(v12 - v23), I]/(v12*v13) + 
   G[1, 0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
      (2*v13), I]/(v12*v13) + 
   G[1, 0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
      (2*v13), I]/(v12*v13) + G[1, v12/(v12 - v23), 1, I]/(v12*v13) - 
   ((v12 + v23)*G[1, v12/(v12 - v23), v12/(v12 - v23), I])/
    (v12^2*v13 - v12*v13*v23) + G[1, v12/(v12 - v23), -(v12/(-v12 + v23)), I]/
    (v12*v13 - v13*v23) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*G[1, v12/(v12 - v23), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*G[1, v12/(v12 - v23), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v13), 1, I]/(v12*v13) + 
   G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     v12/(v12 - v23), I]/(v12*v13) - 
   G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     1, I]/(v12*v13) + 
   G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     v12/(v12 - v23), I]/(v12*v13) + 
   G[1, -(v12/(-v12 + v23)), v12/(v12 - v23), I]/(v12*v13 - v13*v23) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[1, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), v12/(v12 - v23), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[1, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v13), v12/(v12 - v23), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + G[v12/(v12 - v23), 0, v12/(v12 - v23), I]/(v12*v13) + 
   ((-v12 + v23)*G[v12/(v12 - v23), 0, v12/(v12 - v23), 1])/(v12*v13*v23) - 
   G[v12/(v12 - v23), 0, 
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]/
    (v12*v13) - G[v12/(v12 - v23), 0, 
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]/
    (v12*v13) - (v23*G[v12/(v12 - v23), 1, 1, I])/(v12^2*v13 - v12*v13*v23) + 
   ((-v12 + v13 + v23)*G[v12/(v12 - v23), 1, v12/(v12 - v23), 1])/
    (v12*v13*v23) + ((-v12 + v23)*G[v12/(v12 - v23), v12/(v12 - v23), 0, 1])/
    (v12*v13*v23) - G[v12/(v12 - v23), v12/(v12 - v23), 1, I]/(v12*v13) + 
   ((-v12 + v13 + v23)*G[v12/(v12 - v23), v12/(v12 - v23), 1, 1])/
    (v12*v13*v23) + G[v12/(v12 - v23), v12/(v12 - v23), v12/(v12 - v23), I]/
    (v12*v13) + (2*(v12 - v23)*G[v12/(v12 - v23), v12/(v12 - v23), 
      v12/(v12 - v23), 1])/(v12*v13*v23) + 
   G[v12/(v12 - v23), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v13), 1, I]/(v12*v13) - 
   G[v12/(v12 - v23), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v13), v12/(v12 - v23), I]/(v12*v13) + 
   G[v12/(v12 - v23), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v13), 1, I]/(v12*v13) - 
   G[v12/(v12 - v23), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v13), v12/(v12 - v23), I]/(v12*v13) + 
   G[(v13 - v23)/v13, 0, 1, 1]/(v12*v23) + G[(v13 - v23)/v13, 1, 0, 1]/
    (v12*v23) - (2*G[(v13 - v23)/v13, 1, 1, 1])/(v12*v23) + 
   G[(v13 - v23)/v13, -((-v13 + v23)/v13), 1, 1]/(v12*v23) - 
   G[((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 1, 
     ((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 1]/(v12*v13) + 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      0, 1, 1])/(v12*(v12 - v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])) - 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      0, v12/(v12 - v23), 1])/(v12*(-v12 + v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      1, 0, 1])/(v12*(v12 - v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])) + 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      1, 1, 1])/(v12*(v12 - v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])) - 
   (v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      1, v12/(v12 - v23), I])/(v12^2*v13 - v12*v13*v23) + 
   (Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      v12/(v12 - v23), 1])/(v12*v13*v23) + 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
     -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v13), v12/(v12 - v23), 0, 1])/
    (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1, I])/(v12^2*v13 - v12*v13*v23) + 
   ((-v12 + v13 + v23)*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1, 1])/(v12*v13*v23) + 
   (2*v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), v12/(v12 - v23), v12/(v12 - v23), I])/
    (v12^2*v13 - v12*v13*v23) - 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     v12/(v12 - v23), -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
   ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), (v12 + v13 - v23 - 
        Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), (v12 + v13 - v23 + 
        Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v13), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v13), 0, 1])/(v12*(-v12 + v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*(-v12 + v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 0, 
      1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*(-v12 + v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     -(v12/(-v12 + v23)), 1, I]/(v12*v13 - v13*v23) - 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     -(v12/(-v12 + v23)), v12/(v12 - v23), I]/(v12*v13 - v13*v23) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 1, 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 1, 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   ((v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v13), 0, 1, 1])/(v12*(-v12 + v13 + v23 + 
      Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
   (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      0, v12/(v12 - v23), 1])/
    (v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
   (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      1, 0, 1])/(v12*(-v12 + v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])) - 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      1, 1, 1])/(v12*(-v12 + v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
        2*v12*(v13 + v23)])) - 
   (v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      1, v12/(v12 - v23), I])/(v12^2*v13 - v12*v13*v23) - 
   (Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      v12/(v12 - v23), 1])/(v12*v13*v23) + 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
     -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v13), v12/(v12 - v23), 0, 1])/
    (v12*(-v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1, I])/(v12^2*v13 - v12*v13*v23) + 
   ((-v12 + v13 + v23)*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1, 1])/(v12*v13*v23) + 
   (2*v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v13), v12/(v12 - v23), v12/(v12 - v23), I])/
    (v12^2*v13 - v12*v13*v23) - 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     v12/(v12 - v23), -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
   ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), (v12 + v13 - v23 - 
        Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), (v12 + v13 - v23 + 
        Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v13), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v13), 0, 1])/
    (v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      1])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*(-v12 + v13 - 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 0, 
      1])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      1])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*(-v12 + v13 - 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     -(v12/(-v12 + v23)), 1, I]/(v12*v13 - v13*v23) - 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
     -(v12/(-v12 + v23)), v12/(v12 - v23), I]/(v12*v13 - v13*v23) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 1, 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 1, 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   ((v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[v23, 0, v23, v13]/(v12*v13) + 
   G[-(v12/(-v12 + v23)), 1, 1, I]/(v12*v13 - v13*v23) + 
   (2*G[-((-v13 + v23)/v13), 1, 1, 1])/(v12*v23) + 
   (2*G[1 - v23/v13, 1, 1, 1])/(v12*v13) + 
   ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      1, 1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + ((4*v12^3 + 4*(v13 - v23)*v23*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      4*v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + 4*v12*(v13^2 + 3*v23^2 + 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), 0, 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) + 
   ((4*v12^3 + 4*(v13 - v23)*v23*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
      4*v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + 4*v12*(v13^2 + 3*v23^2 + 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), 1, 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) + 
   ((-4*v12^3 - 4*(v13 - v23)*v23*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      4*v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - 4*v12*(v13^2 + 3*v23^2 + 
        v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
        2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), v12/(v12 - v23), 1])/
    (v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) - 
   (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
        2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) - 
      v12*v23^2*(v13^2 - 2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 0, 
      1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
        2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) - 
      v12*v23^2*(v13^2 - 2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
        2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) - 
      v12*v23^2*(v13^2 - 2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
        2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) - 
      v12*v23^2*(v13^2 - 2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 0, 
      1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
        2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) - 
      v12*v23^2*(v13^2 - 2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
        2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) - 
      v12*v23^2*(v13^2 - 2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   ((-v12^3 + v12^2*(2*v13 + 3*v23 - Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(-v13^2 - 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      1, 1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   (4*(v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), 0, 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*(v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), 1, 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
   (4*(v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      v12/(v12 - v23), v12/(v12 - v23), 1])/
    (v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
   (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
       (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
        2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]) + 2*v13*(-3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(-v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 0, 
      1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - 
   (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
       (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
        2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]) + 2*v13*(-3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(-v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
       (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
        2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]) + 2*v13*(-3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(-v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - 
   (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
       (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
        2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]) + 2*v13*(-3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(-v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 0, 
      1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - 
   (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
       (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
        2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]) + 2*v13*(-3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(-v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1, 
      1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
       (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
        2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]) + 2*v13*(-3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(-v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
      v12/(v12 - v23), 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + G[v12/(v12 - v23), 1]*
    (((I/2)*Pi*(v12 - v23)*G[v12/(v12 - v23), I])/(v12*v13*v23) + 
     ((I/2)*Pi*(v12 - v23)*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        I])/(v12*v13*v23) + ((I/2)*Pi*(v12 - v23)*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        I])/(v12*v13*v23) - (2*(v12 - v23)*G[0, 0, v12])/(v12*v13*v23) - 
     (2*(v12 - v23)*G[0, 0, v13])/(v12*v13*v23) + 
     ((v12 - v23)*G[0, v12/(v12 - v23), I])/(v12*v13*v23) + 
     ((-v12 + v23)*G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), I])/(v12*v13*v23) + 
     ((-v12 + v23)*G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), I])/(v12*v13*v23) + 
     ((v12 - v23)*G[0, ((-1 + I)*v13)/((-1 - I)*v12 - (1 - I)*v13 + v23), 1])/
      (v12*v13*v23) + (2*(v12 - v23)*G[1, v12/(v12 - v23), I])/
      (v12*v13*v23) + ((v12 - v23)*G[v12/(v12 - v23), 1, I])/(v12*v13*v23) + 
     ((-v12 + v23)*G[v12/(v12 - v23), v12/(v12 - v23), I])/(v12*v13*v23) + 
     ((v12 - v23)*G[((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 
        ((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 1])/(v12*v13*v23) + 
     ((v12 - v23)*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), 1, I])/(v12*v13*v23) + 
     ((-v12 + v23)*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), v12/(v12 - v23), I])/(v12*v13*v23) + 
     ((v12 - v23)*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), 1, I])/(v12*v13*v23) + 
     ((-v12 + v23)*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), v12/(v12 - v23), I])/(v12*v13*v23) + 
     ((v12 - v23)*(Pi - (2*I)*Log[2])^2)/(16*v12*v13*v23)) - 
   ((-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
        2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) - 
      v12*v23^2*(v13^2 - 2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I]*(3*Pi^2 + (4*I)*Pi*Log[2] + 4*Log[2]^2))/
    (8*v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
       (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
        2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
        4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
      v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]) + 2*v13*(-3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
      v12^2*(-v13^3 + 2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
           2*v12*(v13 + v23)] + v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
      I]*(3*Pi^2 + (4*I)*Pi*Log[2] + 4*Log[2]^2))/
    (8*v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (G[-(v12/(-v12 + v23)), I]*(Pi^2*(16*v12 + 7*v13 - 16*v23) - 
      (12*I)*Pi*v13*Log[2] - 12*v13*Log[2]^2))/(96*v13^2*(v12 - v23)) + 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1]*
    ((4*G[0, 0, v12])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] - v23)) + (4*G[0, 0, v13])/
      (v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[0, v12/(v12 - v23), I])/(v12*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (2*G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), I])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] - v23)) + 
     (2*G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), I])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] - v23)) - 
     (2*G[0, ((-1 + I)*v13)/((-1 - I)*v12 - (1 - I)*v13 + v23), 1])/
      (v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (4*G[1, v12/(v12 - v23), I])/(v12*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[v12/(v12 - v23), 1, I])/(v12*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (2*G[v12/(v12 - v23), v12/(v12 - v23), I])/
      (v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 
        ((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 1])/
      (v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1, I])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)) + (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), v12/(v12 - v23), I])/
      (v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1, I])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)) + (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), v12/(v12 - v23), I])/
      (v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (-11*Pi^2 + (12*I)*Pi*Log[2] + 12*Log[2]^2)/
      (24*v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23))) + 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1]*
    ((I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), I])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) - (4*G[0, 0, v12])/
      (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (4*G[0, 0, v13])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + (2*G[0, v12/(v12 - v23), I])/
      (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (2*G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), I])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) - 
     (2*G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), I])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + 
     (2*G[0, ((-1 + I)*v13)/((-1 - I)*v12 - (1 - I)*v13 + v23), 1])/
      (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (4*G[1, v12/(v12 - v23), I])/(v12*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (2*G[v12/(v12 - v23), 1, I])/(v12*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (2*G[v12/(v12 - v23), v12/(v12 - v23), I])/
      (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (2*G[((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 
        ((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 1])/
      (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1, I])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) - (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), v12/(v12 - v23), I])/
      (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1, I])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) - (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), v12/(v12 - v23), I])/
      (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (-11*Pi^2 + (12*I)*Pi*Log[2] + 12*Log[2]^2)/
      (24*v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23))) + 
   G[v12/(v12 - v23), I]*
    ((I*Pi*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), 1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + 
     (I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), 1])/(v12*(-v12 + v13 - Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) - 
     (v23*G[0, ((1 - I)*v13)/((1 + I)*v12 + (1 - I)*v13 - v23), 1])/
      (v12^2*v13 - v12*v13*v23) + 
     (Pi^2*(-16*v12^2 - 16*v12*(v13 - v23) + 9*v13*v23) + 
       (12*I)*Pi*v13*v23*Log[2] + 12*v13*v23*Log[2]^2)/
      (96*v12*v13^2*(v12 - v23))) + 
   G[0, v12]*((2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), I]*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), 1])/(v12*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]*
      ((-2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] - v23))) - (EulerGamma*G[1 - v23/v12, 1])/
      (v12*v13) - G[0, v12/(v12 - v23), I]/(v12*v13 - v13*v23) + 
     G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       I]/(v12*v13) + 
     G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       I]/(v12*v13) + G[0, v23, v13]/(v12*v13) + G[0, -(v12/(-v12 + v23)), I]/
      (v12*v13 - v13*v23) + 
     ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
         (2*v13), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-v12^3 + v12^2*(2*v13 + 3*v23 - 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(-v13^2 - 3*v23^2 + 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
         (2*v13), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - G[1, v12/(v12 - v23), I]/(v12*v13) + 
     G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       I]/(v12*v13) + 
     G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       I]/(v12*v13) + (v23*G[v12/(v12 - v23), 1, I])/
      (v12^2*v13 - v12*v13*v23) + G[v12/(v12 - v23), v12/(v12 - v23), I]/
      (v12*v13) + ((v12 - v23)*G[v12/(v12 - v23), v12/(v12 - v23), 1])/
      (v12*v13*v23) - G[v12/(v12 - v23), 
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]/
      (v12*v13) - G[v12/(v12 - v23), 
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]/
      (v12*v13) - G[(v13 - v23)/v13, 1, 1]/(v12*v23) - 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1, 1])/(v12*(v12 - v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)])) + 
     (v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), v12/(v12 - v23), I])/(v12^2*v13 - v12*v13*v23) - 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        v12/(v12 - v23), 1])/(v12*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) + (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), 1])/(v12*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
     ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((v12^3 + v12^2*(-2*v13 - 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), 1, 1])/(v12*(-v12 + v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) + 
     (v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), v12/(v12 - v23), I])/(v12^2*v13 - v12*v13*v23) + 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        v12/(v12 - v23), 1])/(v12*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*(-v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) + (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), 1])/(v12*(-v12 + v13 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
     ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((v12^3 + v12^2*(-2*v13 - 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - G[-(v12/(-v12 + v23)), 1, I]/(v12*v13 - v13*v23) + 
     ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-4*v12^3 - 4*(v13 - v23)*v23*(-v13 + v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        4*v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - 4*v12*(v13^2 + 3*v23^2 + 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        v12/(v12 - v23), 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) + 
     (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
          2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + 
                 v23)])) + v12^2*(v13^3 + 2*v13*v23*
           Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23^2*(5*v23 + 3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)])) - v12*v23^2*(v13^2 - 
          2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
       (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
          2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + 
                 v23)])) + v12^2*(v13^3 + 2*v13*v23*
           Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23^2*(5*v23 + 3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)])) - v12*v23^2*(v13^2 - 
          2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
       (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + ((v12^3 + v12^2*(-2*v13 - 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - (4*(v12^3 + v12^2*(-2*v13 - 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        v12/(v12 - v23), 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
         (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
          2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)]) + 2*v13*(-3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
              2*v12*(v13 + v23)])) + v12^2*(-v13^3 + 
          2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23^2*(-5*v23 + 3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)])))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        (v13 - v23)^2*v23^2*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
          2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)]) + 2*v13*(-3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
              2*v12*(v13 + v23)])) + v12^2*(-v13^3 + 
          2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23^2*(-5*v23 + 3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)])))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + ((I/4)*(v12^3 + v12^2*(-2*v13 - 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I]*(Pi + (2*I)*Log[2]))/(v12*v13*
       Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*(v12^2 - v12*v13 + 
        v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 2*v12*v23 - v13*v23 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + v23^2)) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1]*
      ((-2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), I])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) - (2 - I*Pi - Log[4])/
        (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23))) + 
     (G[-(v12/(-v12 + v23)), I]*((-I)*Pi + Log[4]))/(4*v13*(v12 - v23)) + 
     ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I]*((-I)*Pi + Log[4]))/(4*v12*v13*
       Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*(-v12^2 + v12*v13 + 
        v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 2*v12*v23 + v13*v23 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - v23^2)) - 
     (G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1]*(-2 + I*Pi + Log[4]))/(v12*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     G[v12/(v12 - v23), 1]*(((-v12 + v23)*G[v12/(v12 - v23), I])/
        (v12*v13*v23) + ((-v12 + v23)*
         G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), I])/(v12*v13*v23) + 
       ((-v12 + v23)*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
            v23)/(2*v13), I])/(v12*v13*v23) + 
       ((v12 - v23)*(-2 + I*Pi + Log[4]))/(2*v12*v13*v23)) + 
     G[v12/(v12 - v23), I]*
      ((-2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] - v23)) + (I*Pi*v23 - v23*Log[4])/
        (4*v12^2*v13 - 4*v12*v13*v23))) + 
   G[0, v13]*(-1/6*Pi^2/(v12*v23) - G[(v13 - v23)/v13, 1]/(v12*v23) + 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        I]*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), 1])/(v12*(-v12 + v13 - Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]*
      ((2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(-v12 + v13 - Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23))) - G[v23, v13]/(v12*v13) + 
     G[0, v12]*((2*(v12 - v23)*G[v12/(v12 - v23), 1])/(v12*v13*v23) - 
       G[(v13 - v23)/v13, 1]/(v12*v23) + 
       (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(-v12 + v13 - Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) - G[v23, v13]/(v12*v13)) + 
     G[0, v23]*(G[(v13 - v23)/v13, 1]/(v12*v23) + G[v23, v13]/(v12*v13)) + 
     G[0, v12/(v12 - v23), I]/(v12*v13 - v13*v23) - 
     G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       I]/(v12*v13) - 
     G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       I]/(v12*v13) - G[0, -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
     G[0, 1 - v23/v13, 1]/(v12*v13) + 
     ((v12^3 + (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
         (2*v13), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((v12^3 + v12^2*(-2*v13 - 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
         (2*v13), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + G[1, v12/(v12 - v23), I]/(v12*v13) - 
     G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       I]/(v12*v13) - 
     G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       I]/(v12*v13) - (v23*G[v12/(v12 - v23), 1, I])/
      (v12^2*v13 - v12*v13*v23) - G[v12/(v12 - v23), v12/(v12 - v23), I]/
      (v12*v13) + ((-v12 + v23)*G[v12/(v12 - v23), v12/(v12 - v23), 1])/
      (v12*v13*v23) + G[v12/(v12 - v23), 
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]/
      (v12*v13) + G[v12/(v12 - v23), 
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), I]/
      (v12*v13) + G[(v13 - v23)/v13, 0, 1]/(v12*v23) - 
     G[(v13 - v23)/v13, 1, 1]/(v12*v23) + 
     G[(v13 - v23)/v13, -((-v13 + v23)/v13), 1]/(v12*v23) + 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1, 1])/(v12*(v12 - v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
          2*v12*(v13 + v23)])) - 
     (v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), v12/(v12 - v23), I])/(v12^2*v13 - v12*v13*v23) + 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        v12/(v12 - v23), 1])/(v12*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) - (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), 1])/(v12*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
     ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-v12^3 + v12^2*(2*v13 + 3*v23 - 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(-v13^2 - 3*v23^2 + 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), 1, 1])/(v12*(-v12 + v13 + v23 + 
        Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])) - 
     (v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v13), v12/(v12 - v23), I])/(v12^2*v13 - v12*v13*v23) + 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        v12/(v12 - v23), 1])/(v12*(-v12 + v13 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)) + (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v13), 1])/(v12*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
       -(v12/(-v12 + v23)), I]/(v12*v13 - v13*v23) + 
     ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-v12^3 + v12^2*(2*v13 + 3*v23 - 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(-v13^2 - 3*v23^2 + 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + G[v23, v23, v13]/(v12*v13) + G[-(v12/(-v12 + v23)), 1, I]/
      (v12*v13 - v13*v23) + G[-((-v13 + v23)/v13), 1, 1]/(v12*v23) + 
     G[1 - v23/v13, 1, 1]/(v12*v13) + 
     ((-v12^3 - (v13 - v23)*v23*(-v13 + v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12^2*(2*v13 + 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        v12*(v13^2 + 3*v23^2 + v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] + 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12^2 + v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        2*v12*v23 + v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((4*v12^3 + 4*(v13 - v23)*v23*(-v13 + v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        4*v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + 4*v12*(v13^2 + 3*v23^2 + 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        v12/(v12 - v23), 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) - 
     (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
          2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + 
                 v23)])) + v12^2*(v13^3 + 2*v13*v23*
           Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23^2*(5*v23 + 3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)])) - v12*v23^2*(v13^2 - 
          2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
       (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - (8*(-v12^5 + (v13 - v23)^2*v23^2*(-v13 + v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12^4*(3*v13 + 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - v12^3*(3*v13^2 + 
          2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23*(5*v23 + 2*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + 
                 v23)])) + v12^2*(v13^3 + 2*v13*v23*
           Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          v13^2*(v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23^2*(5*v23 + 3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)])) - v12*v23^2*(v13^2 - 
          2*v13*(3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          v23*(5*v23 + 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)])))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
       (v12^2 - v12*v13 - v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + ((-v12^3 + v12^2*(2*v13 + 3*v23 - 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(-v13^2 - 3*v23^2 + 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + (4*(v12^3 + v12^2*(-2*v13 - 3*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) - 
        (v13 - v23)*v23*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12*(v13^2 + 3*v23^2 - 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        v12/(v12 - v23), 1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + (v13 - v23)^2*v23^2*
         (v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
          2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)]) + 2*v13*(-3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
              2*v12*(v13 + v23)])) + v12^2*(-v13^3 + 
          2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23^2*(-5*v23 + 3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)])))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - (8*(v12^5 + v12^4*(-3*v13 - 5*v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        (v13 - v23)^2*v23^2*(v13 - v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) + v12^3*(3*v13^2 + 6*v13*v23 + 10*v23^2 - 
          2*v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] - 
          4*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12*v23^2*(v13^2 + v23*(5*v23 - 4*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)]) + 2*v13*(-3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
              2*v12*(v13 + v23)])) + v12^2*(-v13^3 + 
          2*v13*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          v13^2*(-v23 + Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
          2*v23^2*(-5*v23 + 3*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*
                (v13 + v23)])))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1])/(v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (v12^2 - v12*v13 + v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        2*v12*v23 - v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + ((I/4)*(-v12^3 - (v13 - v23)*v23*(-v13 + v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12^2*(2*v13 + 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - v12*(v13^2 + 3*v23^2 + 
          v13*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)] + 
          2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I]*(Pi + (2*I)*Log[2]))/(v12*v13*
       Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*(-v12^2 + v12*v13 + 
        v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 2*v12*v23 + v13*v23 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - v23^2)) + 
     G[v12/(v12 - v23), 1]*(((v12 - v23)*G[v12/(v12 - v23), I])/
        (v12*v13*v23) + ((v12 - v23)*
         G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), I])/(v12*v13*v23) + 
       ((v12 - v23)*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
            v23)/(2*v13), I])/(v12*v13*v23) + 
       ((v12 - v23)*(2 - I*Pi - Log[4]))/(2*v12*v13*v23)) + 
     (G[-(v12/(-v12 + v23)), I]*(I*Pi - Log[4]))/(4*v12*v13 - 4*v13*v23) + 
     ((v12^3 + v12^2*(-2*v13 - 3*v23 + Sqrt[v12^2 + (v13 - v23)^2 - 
            2*v12*(v13 + v23)]) - (v13 - v23)*v23*(v13 - v23 + 
          Sqrt[v12^2 + (v13 - v23)^2 - 2*v12*(v13 + v23)]) + 
        v12*(v13^2 + 3*v23^2 - v13*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)] - 2*v23*Sqrt[v12^2 + (v13 - v23)^2 - 
             2*v12*(v13 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v13), 
        I]*((-I)*Pi + Log[4]))/(4*v12*v13*
       Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*(v12^2 - v12*v13 + 
        v12*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 2*v12*v23 - v13*v23 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + v23^2)) + 
     G[v12/(v12 - v23), I]*
      ((2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), 1])/(v12*(-v12 + v13 - Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + (v23*((-I)*Pi + Log[4]))/
        (4*v12*v13*(v12 - v23))) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 1]*
      ((2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v13), I])/(v12*(-v12 + v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) - (-2 + I*Pi + Log[4])/
        (v12*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23))) + 
     (G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v13), 
        1]*(-4 + (2*I)*Pi + Log[16]))/(2*v12*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23))) + 
   (EulerGamma*Pi^2*v12 - Pi^2*v13 + 12*v13*Zeta[3])/(6*v12*v13*v23), 
 cof8p -> (I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), I]*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), 1])/(v13*(v12 - v13 - 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), I]*
    ((I*Pi*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), 1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + 
     (I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), 1])/(v13*(v12 - v13 - Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23))) + 
   G[0, (-v12 - v13 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/
      (2*v13)]*(-1/2*(EulerGamma*(-v12 + v13 + v23 + 
         Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])*
        G[(v12 + v13 - v23 - Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/
          (2*v13), 1])/(v12*v13*v23) + 
     (EulerGamma*(v12 - v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)])*G[(v12 + v13 - v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/(2*v13), 1])/
      (2*v12*v13*v23)) + 
   G[0, -1/2*(v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)])/v13]*
    (-((EulerGamma*G[0, (-v12 - v13 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)])/(2*v13)])/(v12*v23)) - 
     (EulerGamma*(-v12 + v13 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)])*G[(v12 + v13 - v23 - 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/(2*v13), 1])/
      (2*v12*v13*v23) + (EulerGamma*(v12 - v13 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])*
       G[(v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/
         (2*v13), 1])/(2*v12*v13*v23)) + 
   (4*Pi^2*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
        2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) - 
      v13*v23^2*(v12^2 - 2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      1])/(3*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   (4*Pi^2*(v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
       (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
        2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]) + 2*v12*(-3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(-v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      1])/(3*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (EulerGamma*G[0, 0, v13])/(v12*v23) + 
   (EulerGamma*G[0, 0, v23])/(v12*v23) + 
   G[v23, v12]*(-1/6*Pi^2/(v12*v13) - (2*G[0, 0, v23])/(v12*v13)) - 
   (EulerGamma*G[0, 0, -1/2*(v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)])/v13])/(v12*v23) - 
   (EulerGamma*G[0, 0, (-v12 - v13 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)])/(2*v13)])/(v12*v23) + 
   (EulerGamma*G[0, v12/(v12 - v23), 1])/(v12*v23) + 
   (I*Pi*G[0, v13/(v13 - v23), I])/(2*v12*v13 - 2*v12*v23) + 
   (G[-(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
     ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-v13^3 + v13^2*(2*v12 + 3*v23 - 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(-v12^2 - 3*v23^2 + 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)))*G[0, ((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 1] - 
   ((I/2)*Pi*G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), I])/(v12*v13) - 
   ((I/2)*Pi*G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), I])/(v12*v13) + G[0, v23, v12]/(v12*v13) - 
   (I*Pi*G[0, -(v13/(-v13 + v23)), I])/(2*v12*v13 - 2*v12*v23) - 
   ((I/2)*Pi*(-v13^3 - (v12 - v23)*v23*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13*(v12^2 + 3*v23^2 + 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + ((I/2)*Pi*(v13^3 + v13^2*(-2*v12 - 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + ((I/2)*Pi*G[1, v13/(v13 - v23), I])/(v12*v13) - 
   ((I/2)*Pi*G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), I])/(v12*v13) - 
   ((I/2)*Pi*G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), I])/(v12*v13) - G[(v12 - v23)/v12, 1, 1]/(v13*v23) + 
   ((v13 - v23)*G[v13/(v13 - v23), 0, 1])/(v12*v13*v23) - 
   (I*Pi*v23*G[v13/(v13 - v23), 1, I])/(2*v12*v13^2 - 2*v12*v13*v23) - 
   ((v12 - v13 + v23)*G[v13/(v13 - v23), 1, 1])/(v12*v13*v23) - 
   ((I/2)*Pi*G[v13/(v13 - v23), v13/(v13 - v23), I])/(v12*v13) + 
   ((-v13 + v23)*G[v13/(v13 - v23), v13/(v13 - v23), 1])/(v12*v13*v23) + 
   ((I/2)*Pi*G[v13/(v13 - v23), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), I])/
    (v12*v13) + ((I/2)*Pi*G[v13/(v13 - v23), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), I])/
    (v12*v13) + (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), 0, 1])/
    (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      1, 1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v23)) - 
   (I*Pi*v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), v13/(v13 - v23), I])/(2*v12*v13^2 - 2*v12*v13*v23) - 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*(v12 - v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (I*Pi*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), -(v13/(-v13 + v23)), I])/(2*v12*v13 - 2*v12*v23) + 
   ((I/2)*Pi*(-v13^3 - (v12 - v23)*v23*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13*(v12^2 + 3*v23^2 + 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) - ((I/2)*Pi*(v13^3 + v13^2*(-2*v12 - 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), 0, 1])/
    (v13*(v12 - v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      1, 1])/(v13*(v12 - v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v23)) - 
   (I*Pi*v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), v13/(v13 - v23), I])/(2*v12*v13^2 - 2*v12*v13*v23) + 
   (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*(-v12 + v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), -(v13/(-v13 + v23)), I])/(2*v12*v13 - 2*v12*v23) + 
   ((I/2)*Pi*(-v13^3 - (v12 - v23)*v23*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13*(v12^2 + 3*v23^2 + 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) - ((I/2)*Pi*(v13^3 + v13^2*(-2*v12 - 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + G[(v12 - v23)/v12, 1]*(-1/6*Pi^2/(v13*v23) - 
     (2*G[0, 0, v23])/(v13*v23) + G[v23, 0, v12]/(v13*v23)) - 
   (EulerGamma*G[v23, 0, v13])/(v12*v23) + 
   (I*Pi*G[-(v13/(-v13 + v23)), 1, I])/(2*v12*v13 - 2*v12*v23) + 
   G[0, v23]*(Pi^2/(6*v13*v23) + G[v23, v12]/(v12*v13) + 
     G[0, v13]*(-(EulerGamma/(v12*v23)) + G[(v12 - v23)/v12, 1]/(v13*v23) + 
       G[v23, v12]/(v12*v13)) + G[(v12 - v23)/v12, 1]*
      (1/(v13*v23) - G[v23, v12]/(v13*v23)) + (EulerGamma*G[v23, v13])/
      (v12*v23) + (EulerGamma*G[1 - v23/v13, 1])/(v12*v13) - 
     G[0, v23, v12]/(v12*v13) - G[0, 1 - v23/v12, 1]/(v12*v13) - 
     G[(v12 - v23)/v12, 0, 1]/(v13*v23) + (2*G[(v12 - v23)/v12, 1, 1])/
      (v13*v23) - G[(v12 - v23)/v12, -((-v12 + v23)/v12), 1]/(v13*v23) - 
     G[v23, v23, v12]/(v12*v13) - G[-((-v12 + v23)/v12), 1, 1]/(v13*v23) - 
     G[1 - v23/v12, 1, 1]/(v12*v13)) - (EulerGamma*G[1 - v23/v13, 1, 1])/
    (v12*v13) + (EulerGamma*(-v12 + v13 + v23 + 
      Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])*
     G[(v12 + v13 - v23 - Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/
       (2*v13), 0, 1])/(2*v12*v13*v23) + 
   (EulerGamma*(-v12 + v13 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])*
     G[(v12 + v13 - v23 - Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/
       (2*v13), 1, 1])/(2*v12*v13*v23) - 
   (EulerGamma*(-v12 + v13 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])*
     G[(v12 + v13 - v23 - Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/
       (2*v13), v12/(v12 - v23), 1])/(2*v12*v13*v23) + 
   (EulerGamma*(-v12 + v13 + v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])*
     G[(v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/
       (2*v13), 0, 1])/(2*v12*v13*v23) + 
   (EulerGamma*(-v12 + v13 + v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])*
     G[(v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/
       (2*v13), 1, 1])/(2*v12*v13*v23) + 
   (EulerGamma*(v12 - v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])*
     G[(v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])/
       (2*v13), v12/(v12 - v23), 1])/(2*v12*v13*v23) + 
   ((I/2)*Pi*(-v13^3 - (v12 - v23)*v23*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13*(v12^2 + 3*v23^2 + 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) - ((I/2)*Pi*(v13^3 + v13^2*(-2*v12 - 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + ((-2*v13 + v23)*G[0, 0, v13/(v13 - v23), I])/
    (v12*v13*(v13 - v23)) + 
   (2*G[0, 0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), I])/(v12*v13) + 
   (2*G[0, 0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), I])/(v12*v13) + G[0, 0, -(v13/(-v13 + v23)), I]/
    (v12*v13 - v12*v23) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, 0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, 0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + G[0, 1, (I*v12)/(-v13 + I*(v12 - (1/2 + I/2)*v23)), 1]/
    (v12*v13) - G[0, 1, v13/(v13 - v23), I]/(v12*v13) - 
   G[0, 1, v13/(v13 - v23), 1]/(v13*v23) + 
   G[0, 1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
      (2*v12), I]/(v12*v13) + 
   G[0, 1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
      (2*v12), I]/(v12*v13) + G[0, v13/(v13 - v23), 1, I]/
    (v12*v13 - v12*v23) - G[0, v13/(v13 - v23), 1, 1]/(v13*v23) - 
   (2*v23*G[0, v13/(v13 - v23), v13/(v13 - v23), I])/
    (v12*v13^2 - v12*v13*v23) - 
   G[0, v13/(v13 - v23), 
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), I]/
    (v12*v13) - G[0, v13/(v13 - v23), 
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), I]/
    (v12*v13) + G[0, v13/(v13 - v23), -(v13/(-v13 + v23)), I]/
    (v12*v13 - v12*v23) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*G[0, v13/(v13 - v23), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*G[0, v13/(v13 - v23), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v12), 1, I]/(v12*v13) + 
   G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     v13/(v13 - v23), I]/(v12*v13 - v12*v23) - 
   G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
   ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v12), 1, I]/(v12*v13) + 
   G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     v13/(v13 - v23), I]/(v12*v13 - v12*v23) - 
   G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
   ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[0, v23, v23, v12]/(v12*v13) - 
   G[0, -(v13/(-v13 + v23)), 1, I]/(v12*v13 - v12*v23) + 
   G[0, -(v13/(-v13 + v23)), v13/(v13 - v23), I]/(v12*v13 - v12*v23) + 
   G[0, 1 - v23/v12, 1, 1]/(v12*v13) + 
   ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), 1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), v13/(v13 - v23), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), 1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), v13/(v13 - v23), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[1, 0, v13/(v13 - v23), I]/(v12*v13) + 
   G[1, 0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
      (2*v12), I]/(v12*v13) + 
   G[1, 0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
      (2*v12), I]/(v12*v13) + G[1, v13/(v13 - v23), 1, I]/(v12*v13) - 
   ((v13 + v23)*G[1, v13/(v13 - v23), v13/(v13 - v23), I])/
    (v12*v13^2 - v12*v13*v23) + G[1, v13/(v13 - v23), -(v13/(-v13 + v23)), I]/
    (v12*v13 - v12*v23) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*G[1, v13/(v13 - v23), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*G[1, v13/(v13 - v23), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v12), 1, I]/(v12*v13) + 
   G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     v13/(v13 - v23), I]/(v12*v13) - 
   G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     1, I]/(v12*v13) + 
   G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     v13/(v13 - v23), I]/(v12*v13) + 
   G[1, -(v13/(-v13 + v23)), v13/(v13 - v23), I]/(v12*v13 - v12*v23) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[1, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), v13/(v13 - v23), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[1, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
       (2*v12), v13/(v13 - v23), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + G[(v12 - v23)/v12, 0, 1, 1]/(v13*v23) + 
   G[(v12 - v23)/v12, 1, 0, 1]/(v13*v23) - (2*G[(v12 - v23)/v12, 1, 1, 1])/
    (v13*v23) + G[(v12 - v23)/v12, -((-v12 + v23)/v12), 1, 1]/(v13*v23) + 
   G[v13/(v13 - v23), 0, v13/(v13 - v23), I]/(v12*v13) + 
   ((-v13 + v23)*G[v13/(v13 - v23), 0, v13/(v13 - v23), 1])/(v12*v13*v23) - 
   G[v13/(v13 - v23), 0, 
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), I]/
    (v12*v13) - G[v13/(v13 - v23), 0, 
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), I]/
    (v12*v13) - (v23*G[v13/(v13 - v23), 1, 1, I])/(v12*v13^2 - v12*v13*v23) + 
   ((v12 - v13 + v23)*G[v13/(v13 - v23), 1, v13/(v13 - v23), 1])/
    (v12*v13*v23) + ((-v13 + v23)*G[v13/(v13 - v23), v13/(v13 - v23), 0, 1])/
    (v12*v13*v23) - G[v13/(v13 - v23), v13/(v13 - v23), 1, I]/(v12*v13) + 
   ((v12 - v13 + v23)*G[v13/(v13 - v23), v13/(v13 - v23), 1, 1])/
    (v12*v13*v23) + G[v13/(v13 - v23), v13/(v13 - v23), v13/(v13 - v23), I]/
    (v12*v13) + (2*(v13 - v23)*G[v13/(v13 - v23), v13/(v13 - v23), 
      v13/(v13 - v23), 1])/(v12*v13*v23) + 
   G[v13/(v13 - v23), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v12), 1, I]/(v12*v13) - 
   G[v13/(v13 - v23), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v12), v13/(v13 - v23), I]/(v12*v13) + 
   G[v13/(v13 - v23), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v12), 1, I]/(v12*v13) - 
   G[v13/(v13 - v23), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
       v23)/(2*v12), v13/(v13 - v23), I]/(v12*v13) - 
   G[((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 1, 
     ((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 1]/(v12*v13) + 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      0, 1, 1])/(v13*(-v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])) - 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      0, v13/(v13 - v23), 1])/
    (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      1, 0, 1])/(v13*(-v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])) + 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      1, 1, 1])/(v13*(-v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])) - 
   (v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      1, v13/(v13 - v23), I])/(v12*v13^2 - v12*v13*v23) + 
   (Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      v13/(v13 - v23), 1])/(v12*v13*v23) + 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
     -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), v13/(v13 - v23), 0, 1])/
    (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1, I])/(v12*v13^2 - v12*v13*v23) + 
   ((v12 - v13 + v23)*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), v13/(v13 - v23), 1, 1])/(v12*v13*v23) + 
   (2*v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), v13/(v13 - v23), v13/(v13 - v23), I])/
    (v12*v13^2 - v12*v13*v23) - 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     v13/(v13 - v23), -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
   ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), (v12 + v13 - v23 - 
        Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), (v12 + v13 - v23 + 
        Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), 0, 1])/
    (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*(v12 - v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 0, 
      1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*(v12 - v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     -(v13/(-v13 + v23)), 1, I]/(v12*v13 - v12*v23) - 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     -(v13/(-v13 + v23)), v13/(v13 - v23), I]/(v12*v13 - v12*v23) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 1, 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 1, 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   ((v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), 0, 1, 1])/(v13*(v12 - v13 + v23 + 
      Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
   (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      0, v13/(v13 - v23), 1])/(v13*(-v12 + v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
   (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      1, 0, 1])/(v13*(v12 - v13 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])) - 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      1, 1, 1])/(v13*(v12 - v13 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
        2*v13*(v12 + v23)])) - 
   (v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      1, v13/(v13 - v23), I])/(v12*v13^2 - v12*v13*v23) - 
   (Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      v13/(v13 - v23), 1])/(v12*v13*v23) + 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
     -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), v13/(v13 - v23), 0, 1])/
    (v13*(v12 - v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
   (v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1, I])/(v12*v13^2 - v12*v13*v23) + 
   ((v12 - v13 + v23)*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), v13/(v13 - v23), 1, 1])/(v12*v13*v23) + 
   (2*v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
       (2*v12), v13/(v13 - v23), v13/(v13 - v23), I])/
    (v12*v13^2 - v12*v13*v23) - 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     v13/(v13 - v23), -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
   ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), (v12 + v13 - v23 - 
        Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), (v12 + v13 - v23 + 
        Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), I])/
    (v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)/(2*v12), 0, 1])/(v13*(-v12 + v13 + 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      1])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*(v12 - v13 - 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 0, 
      1])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      1])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*(v12 - v13 - 
      Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     -(v13/(-v13 + v23)), 1, I]/(v12*v13 - v12*v23) - 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
     -(v13/(-v13 + v23)), v13/(v13 - v23), I]/(v12*v13 - v12*v23) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 1, 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 1, 
      I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   ((v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - G[v23, 0, v23, v12]/(v12*v13) + 
   (2*G[-((-v12 + v23)/v12), 1, 1, 1])/(v13*v23) + 
   G[-(v13/(-v13 + v23)), 1, 1, I]/(v12*v13 - v12*v23) + 
   (2*G[1 - v23/v12, 1, 1, 1])/(v12*v13) + 
   ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      1, 1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + ((4*v13^3 + 4*(v12 - v23)*v23*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      4*v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + 4*v13*(v12^2 + 3*v23^2 + 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), 0, 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) + 
   ((4*v13^3 + 4*(v12 - v23)*v23*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
      4*v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + 4*v13*(v12^2 + 3*v23^2 + 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), 1, 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) + 
   ((-4*v13^3 - 4*(v12 - v23)*v23*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      4*v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - 4*v13*(v12^2 + 3*v23^2 + 
        v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
        2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), v13/(v13 - v23), 1])/
    (v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) - 
   (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
        2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) - 
      v13*v23^2*(v12^2 - 2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 0, 
      1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
        2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) - 
      v13*v23^2*(v12^2 - 2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
        2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) - 
      v13*v23^2*(v12^2 - 2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
        2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) - 
      v13*v23^2*(v12^2 - 2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 0, 
      1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
        2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) - 
      v13*v23^2*(v12^2 - 2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
        2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) - 
      v13*v23^2*(v12^2 - 2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
     (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   ((-v13^3 + v13^2*(2*v12 + 3*v23 - Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(-v12^2 - 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      1, 1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   (4*(v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), 0, 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
   (4*(v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), 1, 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
   (4*(v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)]))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      v13/(v13 - v23), v13/(v13 - v23), 1])/
    (v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
   (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
       (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
        2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]) + 2*v12*(-3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(-v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 0, 
      1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - 
   (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
       (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
        2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]) + 2*v12*(-3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(-v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
       (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
        2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]) + 2*v12*(-3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(-v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - 
   (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
       (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
        2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]) + 2*v12*(-3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(-v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 0, 
      1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) - 
   (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
       (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
        2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]) + 2*v12*(-3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(-v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1, 
      1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + 
   (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
       (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
        2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]) + 2*v12*(-3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(-v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
      v13/(v13 - v23), 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + G[v13/(v13 - v23), 1]*
    (((I/2)*Pi*(v13 - v23)*G[v13/(v13 - v23), I])/(v12*v13*v23) + 
     ((I/2)*Pi*(v13 - v23)*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        I])/(v12*v13*v23) + ((I/2)*Pi*(v13 - v23)*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        I])/(v12*v13*v23) - (2*(v13 - v23)*G[0, 0, v12])/(v12*v13*v23) - 
     (2*(v13 - v23)*G[0, 0, v13])/(v12*v13*v23) + 
     ((v13 - v23)*G[0, v13/(v13 - v23), I])/(v12*v13*v23) + 
     ((-v13 + v23)*G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), I])/(v12*v13*v23) + 
     ((-v13 + v23)*G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), I])/(v12*v13*v23) + 
     ((v13 - v23)*G[0, ((-1 + I)*v12)/((-1 + I)*v12 - (1 + I)*v13 + v23), 1])/
      (v12*v13*v23) + (2*(v13 - v23)*G[1, v13/(v13 - v23), I])/
      (v12*v13*v23) + ((v13 - v23)*G[v13/(v13 - v23), 1, I])/(v12*v13*v23) + 
     ((-v13 + v23)*G[v13/(v13 - v23), v13/(v13 - v23), I])/(v12*v13*v23) + 
     ((v13 - v23)*G[((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 
        ((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 1])/(v12*v13*v23) + 
     ((v13 - v23)*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), 1, I])/(v12*v13*v23) + 
     ((-v13 + v23)*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), v13/(v13 - v23), I])/(v12*v13*v23) + 
     ((v13 - v23)*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), 1, I])/(v12*v13*v23) + 
     ((-v13 + v23)*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), v13/(v13 - v23), I])/(v12*v13*v23) + 
     ((v13 - v23)*(Pi - (2*I)*Log[2])^2)/(16*v12*v13*v23)) - 
   ((-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
        2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) - 
      v13*v23^2*(v12^2 - 2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 
        v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I]*(3*Pi^2 + (4*I)*Pi*Log[2] + 4*Log[2]^2))/
    (8*v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
     (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
      v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
      v23^2)) + 
   ((v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
       (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
        2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
        4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
      v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]) + 2*v12*(-3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
      v13^2*(-v12^3 + 2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
           2*v13*(v12 + v23)] + v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 2*v23^2*(-5*v23 + 
          3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
     G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
      I]*(3*Pi^2 + (4*I)*Pi*Log[2] + 4*Log[2]^2))/
    (8*v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
     (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
     (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
      v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
      v23^2)) + (G[-(v13/(-v13 + v23)), I]*(Pi^2*(7*v12 + 16*v13 - 16*v23) - 
      (12*I)*Pi*v12*Log[2] - 12*v12*Log[2]^2))/(96*v12^2*(v13 - v23)) + 
   G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1]*
    ((4*G[0, 0, v12])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] - v23)) + (4*G[0, 0, v13])/
      (v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[0, v13/(v13 - v23), I])/(v13*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (2*G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), I])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] - v23)) + 
     (2*G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), I])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] - v23)) - 
     (2*G[0, ((-1 + I)*v12)/((-1 + I)*v12 - (1 + I)*v13 + v23), 1])/
      (v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (4*G[1, v13/(v13 - v23), I])/(v13*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[v13/(v13 - v23), 1, I])/(v13*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (2*G[v13/(v13 - v23), v13/(v13 - v23), I])/
      (v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 
        ((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 1])/
      (v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1, I])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)) + (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), v13/(v13 - v23), I])/
      (v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1, I])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)) + (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), v13/(v13 - v23), I])/
      (v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (-11*Pi^2 + (12*I)*Pi*Log[2] + 12*Log[2]^2)/
      (24*v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23))) + 
   G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1]*
    ((I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), I])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) - (4*G[0, 0, v12])/
      (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (4*G[0, 0, v13])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + (2*G[0, v13/(v13 - v23), I])/
      (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (2*G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), I])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) - 
     (2*G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), I])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + 
     (2*G[0, ((-1 + I)*v12)/((-1 + I)*v12 - (1 + I)*v13 + v23), 1])/
      (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (4*G[1, v13/(v13 - v23), I])/(v13*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (2*G[v13/(v13 - v23), 1, I])/(v13*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (2*G[v13/(v13 - v23), v13/(v13 - v23), I])/
      (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (2*G[((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 
        ((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 1])/
      (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1, I])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) - (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), v13/(v13 - v23), I])/
      (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1, I])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) - (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), v13/(v13 - v23), I])/
      (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (-11*Pi^2 + (12*I)*Pi*Log[2] + 12*Log[2]^2)/
      (24*v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23))) + 
   G[v13/(v13 - v23), I]*
    ((I*Pi*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), 1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + 
     (I*Pi*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), 1])/(v13*(v12 - v13 - Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) - 
     (v23*G[0, ((1 - I)*v12)/((1 - I)*v12 + (1 + I)*v13 - v23), 1])/
      (v12*v13^2 - v12*v13*v23) + 
     (Pi^2*(-16*v13^2 - 16*v13*(v12 - v23) + 9*v12*v23) + 
       (12*I)*Pi*v12*v23*Log[2] + 12*v12*v23*Log[2]^2)/
      (96*v12^2*v13*(v13 - v23))) + 
   G[0, v13]*((2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), I]*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), 1])/(v13*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), I]*
      ((-2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] - v23))) - (EulerGamma*G[1 - v23/v13, 1])/
      (v12*v13) - G[0, v13/(v13 - v23), I]/(v12*v13 - v12*v23) + 
     G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       I]/(v12*v13) + 
     G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       I]/(v12*v13) + G[0, v23, v12]/(v12*v13) + G[0, -(v13/(-v13 + v23)), I]/
      (v12*v13 - v12*v23) + 
     ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
         (2*v12), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-v13^3 + v13^2*(2*v12 + 3*v23 - 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(-v12^2 - 3*v23^2 + 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
         (2*v12), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - G[1, v13/(v13 - v23), I]/(v12*v13) + 
     G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       I]/(v12*v13) + 
     G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       I]/(v12*v13) - G[(v12 - v23)/v12, 1, 1]/(v13*v23) + 
     (v23*G[v13/(v13 - v23), 1, I])/(v12*v13^2 - v12*v13*v23) + 
     G[v13/(v13 - v23), v13/(v13 - v23), I]/(v12*v13) + 
     ((v13 - v23)*G[v13/(v13 - v23), v13/(v13 - v23), 1])/(v12*v13*v23) - 
     G[v13/(v13 - v23), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
         v23)/(2*v12), I]/(v12*v13) - 
     G[v13/(v13 - v23), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
         v23)/(2*v12), I]/(v12*v13) - 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1, 1])/(v13*(-v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)])) + 
     (v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), v13/(v13 - v23), I])/(v12*v13^2 - v12*v13*v23) - 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        v13/(v13 - v23), 1])/(v13*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) + (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), 1])/(v13*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
     ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((v13^3 + v13^2*(-2*v12 - 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), 1, 1])/(v13*(v12 - v13 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) + 
     (v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), v13/(v13 - v23), I])/(v12*v13^2 - v12*v13*v23) + 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        v13/(v13 - v23), 1])/(v13*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*(v12 - v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) + (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), 1])/(v13*(v12 - v13 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
     ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((v13^3 + v13^2*(-2*v12 - 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - G[-(v13/(-v13 + v23)), 1, I]/(v12*v13 - v12*v23) + 
     ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-4*v13^3 - 4*(v12 - v23)*v23*(-v12 + v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        4*v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - 4*v13*(v12^2 + 3*v23^2 + 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        v13/(v13 - v23), 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) + 
     (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
          2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + 
                 v23)])) + v13^2*(v12^3 + 2*v12*v23*
           Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23^2*(5*v23 + 3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)])) - v13*v23^2*(v12^2 - 
          2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
       (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
          2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + 
                 v23)])) + v13^2*(v12^3 + 2*v12*v23*
           Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23^2*(5*v23 + 3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)])) - v13*v23^2*(v12^2 - 
          2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
       (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + ((v13^3 + v13^2*(-2*v12 - 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - (4*(v13^3 + v13^2*(-2*v12 - 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        v13/(v13 - v23), 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
         (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
          2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)]) + 2*v12*(-3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
              2*v13*(v12 + v23)])) + v13^2*(-v12^3 + 
          2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23^2*(-5*v23 + 3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)])))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        (v12 - v23)^2*v23^2*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
          2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)]) + 2*v12*(-3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
              2*v13*(v12 + v23)])) + v13^2*(-v12^3 + 
          2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23^2*(-5*v23 + 3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)])))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + ((I/4)*(v13^3 + v13^2*(-2*v12 - 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I]*(Pi + (2*I)*Log[2]))/(v12*v13*
       Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*(-(v12*v13) + v13^2 + 
        v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v12*v23 - 2*v13*v23 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + v23^2)) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1]*
      ((-2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), I])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) - (2 - I*Pi - Log[4])/
        (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23))) + 
     (G[-(v13/(-v13 + v23)), I]*((-I)*Pi + Log[4]))/(4*v12*(v13 - v23)) + 
     ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I]*((-I)*Pi + Log[4]))/(4*v12*v13*
       Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*(v12*v13 - v13^2 + 
        v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v12*v23 + 2*v13*v23 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - v23^2)) - 
     (G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1]*(-2 + I*Pi + Log[4]))/(v13*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     G[v13/(v13 - v23), 1]*(((-v13 + v23)*G[v13/(v13 - v23), I])/
        (v12*v13*v23) + ((-v13 + v23)*
         G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), I])/(v12*v13*v23) + 
       ((-v13 + v23)*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
            v23)/(2*v12), I])/(v12*v13*v23) + 
       ((v13 - v23)*(-2 + I*Pi + Log[4]))/(2*v12*v13*v23)) + 
     G[v13/(v13 - v23), I]*
      ((-2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] - v23)) + (I*Pi*v23 - v23*Log[4])/
        (4*v12*v13^2 - 4*v12*v13*v23))) + 
   G[0, v12]*(-1/6*Pi^2/(v13*v23) - G[(v12 - v23)/v12, 1]/(v13*v23) + 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        I]*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), 1])/(v13*(v12 - v13 - Sqrt[-4*v12*v13 + 
          (v12 + v13 - v23)^2] + v23)) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), I]*
      ((2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(v12 - v13 - Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23))) - G[v23, v12]/(v12*v13) + 
     G[0, v13]*(-(G[(v12 - v23)/v12, 1]/(v13*v23)) + 
       (2*(v13 - v23)*G[v13/(v13 - v23), 1])/(v12*v13*v23) + 
       (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(v12 - v13 - Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) - G[v23, v12]/(v12*v13)) + 
     G[0, v23]*(G[(v12 - v23)/v12, 1]/(v13*v23) + G[v23, v12]/(v12*v13)) + 
     G[0, v13/(v13 - v23), I]/(v12*v13 - v12*v23) - 
     G[0, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       I]/(v12*v13) - 
     G[0, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       I]/(v12*v13) - G[0, -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
     G[0, 1 - v23/v12, 1]/(v12*v13) + 
     ((v13^3 + (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[0, (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
         (2*v12), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((v13^3 + v13^2*(-2*v12 - 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[0, (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/
         (2*v12), I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + G[1, v13/(v13 - v23), I]/(v12*v13) - 
     G[1, (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       I]/(v12*v13) - 
     G[1, (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       I]/(v12*v13) + G[(v12 - v23)/v12, 0, 1]/(v13*v23) - 
     G[(v12 - v23)/v12, 1, 1]/(v13*v23) + 
     G[(v12 - v23)/v12, -((-v12 + v23)/v12), 1]/(v13*v23) - 
     (v23*G[v13/(v13 - v23), 1, I])/(v12*v13^2 - v12*v13*v23) - 
     G[v13/(v13 - v23), v13/(v13 - v23), I]/(v12*v13) + 
     ((-v13 + v23)*G[v13/(v13 - v23), v13/(v13 - v23), 1])/(v12*v13*v23) + 
     G[v13/(v13 - v23), (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
         v23)/(2*v12), I]/(v12*v13) + 
     G[v13/(v13 - v23), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
         v23)/(2*v12), I]/(v12*v13) + 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1, 1])/(v13*(-v12 + v13 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
          2*v13*(v12 + v23)])) - 
     (v23*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), v13/(v13 - v23), I])/(v12*v13^2 - v12*v13*v23) + 
     (2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        v13/(v13 - v23), 1])/(v13*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) - 
     (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v23)) - (4*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), 1])/(v13*(v12 - v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
     ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-v13^3 + v13^2*(2*v12 + 3*v23 - 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(-v12^2 - 3*v23^2 + 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), 1, 1])/(v13*(v12 - v13 + v23 + 
        Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])) - 
     (v23*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
         (2*v12), v13/(v13 - v23), I])/(v12*v13^2 - v12*v13*v23) + 
     (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        v13/(v13 - v23), 1])/(v13*(v12 - v13 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)) + 
     (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*(-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v23)) + (4*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
          v23)/(2*v12), 1])/(v13*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) + 
     G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
       -(v13/(-v13 + v23)), I]/(v12*v13 - v12*v23) + 
     ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((-v13^3 + v13^2*(2*v12 + 3*v23 - 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(-v12^2 - 3*v23^2 + 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        (v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + G[v23, v23, v12]/(v12*v13) + G[-((-v12 + v23)/v12), 1, 1]/
      (v13*v23) + G[-(v13/(-v13 + v23)), 1, I]/(v12*v13 - v12*v23) + 
     G[1 - v23/v12, 1, 1]/(v12*v13) + 
     ((-v13^3 - (v12 - v23)*v23*(-v12 + v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13^2*(2*v12 + 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        v13*(v12^2 + 3*v23^2 + v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] + 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12*v13 - v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + 
        v12*v23 + 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - 
        v23^2)) + ((4*v13^3 + 4*(v12 - v23)*v23*(-v12 + v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        4*v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + 4*v13*(v12^2 + 3*v23^2 + 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        v13/(v13 - v23), 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2) - 
     (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
          2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + 
                 v23)])) + v13^2*(v12^3 + 2*v12*v23*
           Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23^2*(5*v23 + 3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)])) - v13*v23^2*(v12^2 - 
          2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
       (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - (8*(-v13^5 + (v12 - v23)^2*v23^2*(-v12 + v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13^4*(3*v12 + 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - v13^3*(3*v12^2 + 
          2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23*(5*v23 + 2*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + 
                 v23)])) + v13^2*(v12^3 + 2*v12*v23*
           Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          v12^2*(v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23^2*(5*v23 + 3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)])) - v13*v23^2*(v12^2 - 
          2*v12*(3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          v23*(5*v23 + 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)])))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23)^2*
       (-(v12*v13) + v13^2 - v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + ((-v13^3 + v13^2*(2*v12 + 3*v23 - 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(-v12^2 - 3*v23^2 + 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        1, I])/(v12*v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + (4*(v13^3 + v13^2*(-2*v12 - 3*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) - 
        (v12 - v23)*v23*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13*(v12^2 + 3*v23^2 - 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        v13/(v13 - v23), 1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)) - 
     (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + (v12 - v23)^2*v23^2*
         (v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
          2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)]) + 2*v12*(-3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
              2*v13*(v12 + v23)])) + v13^2*(-v12^3 + 
          2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23^2*(-5*v23 + 3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)])))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        (v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) - (8*(v13^5 + v13^4*(-3*v12 - 5*v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        (v12 - v23)^2*v23^2*(v12 - v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) + v13^3*(3*v12^2 + 6*v12*v23 + 10*v23^2 - 
          2*v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] - 
          4*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13*v23^2*(v12^2 + v23*(5*v23 - 4*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)]) + 2*v12*(-3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
              2*v13*(v12 + v23)])) + v13^2*(-v12^3 + 
          2*v12*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          v12^2*(-v23 + Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
          2*v23^2*(-5*v23 + 3*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*
                (v12 + v23)])))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1])/(v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*
       (-v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)^2*
       (v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)*
       (-(v12*v13) + v13^2 + v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
        v12*v23 - 2*v13*v23 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + 
        v23^2)) + ((I/4)*(-v13^3 - (v12 - v23)*v23*(-v12 + v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13^2*(2*v12 + 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - v13*(v12^2 + 3*v23^2 + 
          v12*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)] + 
          2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 - Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I]*(Pi + (2*I)*Log[2]))/(v12*v13*
       Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*(v12*v13 - v13^2 + 
        v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v12*v23 + 2*v13*v23 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 - v23^2)) + 
     G[v13/(v13 - v23), 1]*(((v13 - v23)*G[v13/(v13 - v23), I])/
        (v12*v13*v23) + ((v13 - v23)*
         G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), I])/(v12*v13*v23) + 
       ((v13 - v23)*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - 
            v23)/(2*v12), I])/(v12*v13*v23) + 
       ((v13 - v23)*(2 - I*Pi - Log[4]))/(2*v12*v13*v23)) + 
     (G[-(v13/(-v13 + v23)), I]*(I*Pi - Log[4]))/(4*v12*v13 - 4*v12*v23) + 
     ((v13^3 + v13^2*(-2*v12 - 3*v23 + Sqrt[v13^2 + (v12 - v23)^2 - 
            2*v13*(v12 + v23)]) - (v12 - v23)*v23*(v12 - v23 + 
          Sqrt[v13^2 + (v12 - v23)^2 - 2*v13*(v12 + v23)]) + 
        v13*(v12^2 + 3*v23^2 - v12*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)] - 2*v23*Sqrt[v13^2 + (v12 - v23)^2 - 
             2*v13*(v12 + v23)]))*
       G[(v12 + v13 - v23 + Sqrt[-4*v12*v13 + (-v12 - v13 + v23)^2])/(2*v12), 
        I]*((-I)*Pi + Log[4]))/(4*v12*v13*
       Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*(-(v12*v13) + v13^2 + 
        v13*Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v12*v23 - 2*v13*v23 - 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2]*v23 + v23^2)) + 
     G[v13/(v13 - v23), I]*
      ((2*G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + 
       (2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), 1])/(v13*(v12 - v13 - Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) + (v23*((-I)*Pi + Log[4]))/
        (4*v12*v13*(v13 - v23))) + 
     G[(v12 + v13 - Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 1]*
      ((2*G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/
           (2*v12), I])/(v13*(v12 - v13 + Sqrt[-4*v12*v13 + 
            (v12 + v13 - v23)^2] + v23)) - (-2 + I*Pi + Log[4])/
        (v13*(v12 - v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] + v23))) + 
     (G[(v12 + v13 + Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23)/(2*v12), 
        1]*(-4 + (2*I)*Pi + Log[16]))/(2*v13*(-v12 + v13 + 
        Sqrt[-4*v12*v13 + (v12 + v13 - v23)^2] - v23))) + 
   (-(Pi^2*v12) + EulerGamma*Pi^2*v13 + 12*v12*Zeta[3])/(6*v12*v13*v23)}


==> anc/recursion.m <==
(* ::Package:: *)

(*
"Phase-space integrals through Mellin-Barnes representation"
-- Taushif Ahmed, Syed Mehedi Hasan and Andreas Rapakoulias

This file contains the recursion relations between different powers of the denominators of three denominator angular integrals.

Int[a,b,c] represents three denominator angular integrals of the form I_{a,b,c} according to the paper.
*)


(* ::Input:: *)
(*D1=(k-k u12+(l (u12+u13-u12 u13+u11 (-1+u23)-u23) (u13+u22-u13 u22+u12 (-1+u23)-u23))/(u13^2 (-1+u22)+u11 u22-2 u13 (u22-u23)-2 u11 u23-u23^2+u11 u23^2+u12^2 (-1+u33)+u11 u33+u22 u33-u11 u22 u33-2 u12 (u13 (-1+u23)-u23+u33)))/(u11-2 u12+u12^2+u22-u11 u22);*)
(**)
(*D2=0;*)
(*D3=(k (u12-u22))/(u11-2 u12+u12^2+u22-u11 u22);*)
(**)
(*D4=(l (u12+u13 (-1+u22)-u22+u23-u12 u23) (u13^2-u13 u23+u11 (u23-u33)+u12 (-u13+u33)))/((u11-2 u12+u12^2+u22-u11 u22) (u13^2 (-1+u22)+u11 u22-2 u13 (u22-u23)-2 u11 u23-u23^2+u11 u23^2+u12^2 (-1+u33)+u11 u33+u22 u33-u11 u22 u33-2 u12 (u13 (-1+u23)-u23+u33)));*)
(**)
(*D5=(l (u13+u22-u13 u22+u12 (-1+u23)-u23) (u11-2 u13+u13^2+u33-u11 u33))/((u11-2 u12+u12^2+u22-u11 u22) (u13^2 (-1+u22)+u11 u22-2 u13 (u22-u23)-2 u11 u23-u23^2+u11 u23^2+u12^2 (-1+u33)+u11 u33+u22 u33-u11 u22 u33-2 u12 (u13 (-1+u23)-u23+u33)));*)
(**)
(*D6=(l (u13+u22-u13 u22+u12 (-1+u23)-u23) (u13+u23-u13 u23+u12 (-1+u33)-u33))/((u11-2 u12+u12^2+u22-u11 u22) (u13^2 (-1+u22)+u11 u22-2 u13 (u22-u23)-2 u11 u23-u23^2+u11 u23^2+u12^2 (-1+u33)+u11 u33+u22 u33-u11 u22 u33-2 u12 (u13 (-1+u23)-u23+u33)));*)
(**)
(*D7=(k (-1+u22))/(u11-2 u12+u12^2+u22-u11 u22);*)
(**)
(*D1p=(j-j u12+(l (u11+u12 (-1+u13)-u13+u23-u11 u23) (u12-u13+(-1+u13) u22+u23-u12 u23))/(-u13^2+u11 u22-2 u13 u22+u13^2 u22-2 (u11-u13) u23+(-1+u11) u23^2+u12^2 (-1+u33)+u11 u33+u22 u33-u11 u22 u33-2 u12 (-u13+(-1+u13) u23+u33)))/(u11-2 u12+u12^2+u22-u11 u22);*)
(**)
(*D2p=0;*)
(**)
(*D3p=-((j (u11-u12))/(u11-2 u12+u12^2+u22-u11 u22));*)
(**)
(**)
(**)
(*D4p=(l (u12+u13-u12 u13+u11 (-1+u23)-u23) (-u13 u23+u23^2+u22 (u13-u33)+u12 (-u23+u33)))/((2 u12-u12^2+u11 (-1+u22)-u22) (u13^2+2 u13 u22-u13^2 u22-2 u13 u23+u23^2-u12^2 (-1+u33)-u22 u33+2 u12 (-u13+(-1+u13) u23+u33)-u11 (u22-2 u23+u23^2+u33-u22 u33)));*)
(**)
(**)
(**)
(*D5p=(l (u11+u12 (-1+u13)-u13+u23-u11 u23) (u22-2 u23+u23^2+u33-u22 u33))/((2 u12-u12^2+u11 (-1+u22)-u22) (u13^2+2 u13 u22-u13^2 u22-2 u13 u23+u23^2-u12^2 (-1+u33)-u22 u33+2 u12 (-u13+(-1+u13) u23+u33)-u11 (u22-2 u23+u23^2+u33-u22 u33)));*)
(**)
(**)
(*D6p=-((l (u11+u12 (-1+u13)-u13+u23-u11 u23) (u13+u23-u13 u23+u12 (-1+u33)-u33))/((u11+(-2+u12) u12+u22-u11 u22) (u13^2+2 u13 u22-u13^2 u22-2 u13 u23+u23^2-u12^2 (-1+u33)-u22 u33+2 u12 (-u13+(-1+u13) u23+u33)-u11 (u22-2 u23+u23^2+u33-u22 u33))));*)
(**)
(*D7p=-((j-j u11)/(u11-2 u12+u12^2+u22-u11 u22));*)
(**)
(*E1=(l (u13+u22-u13 u22+u12 (-1+u23)-u23))/(u13^2 (-1+u22)+u11 u22-2 u11 u23-u23^2+u11 u23^2+2 u13 (-u22+u23)+2 u12 (u13+u23-u13 u23-u33)+u12^2 (-1+u33)+u11 u33+u22 u33-u11 u22 u33);*)
(**)
(**)
(*E2=0;*)
(*E3=0;*)
(*E4=(l (u13 (u22-u23)+u23^2-u22 u33+u12 (-u23+u33)))/(u13^2 (-1+u22)+u11 u22-2 u11 u23-u23^2+u11 u23^2+2 u13 (-u22+u23)+2 u12 (u13+u23-u13 u23-u33)+u12^2 (-1+u33)+u11 u33+u22 u33-u11 u22 u33);*)
(**)
(**)
(*E5=(l (u12+u13 (-1+u23)-u23+u33-u12 u33))/(u13^2 (-1+u22)+u11 u22-2 u11 u23-u23^2+u11 u23^2+2 u13 (-u22+u23)+2 u12 (u13+u23-u13 u23-u33)+u12^2 (-1+u33)+u11 u33+u22 u33-u11 u22 u33);*)
(**)
(**)
(*E6=-((l (u22-2 u23+u23^2+u33-u22 u33))/(u13^2 (-1+u22)+u11 u22-2 u13 (u22-u23)-2 u11 u23-u23^2+u11 u23^2+u12^2 (-1+u33)+u11 u33+u22 u33-u11 u22 u33-2 u12 (u13 (-1+u23)-u23+u33)));*)
(**)
(**)
(*E7=0;*)
(*E1p=(j (-u12+u13+u22-u13 u22+(-1+u12) u23))/(-u12^2+2 u13 (u12-u22)+u13^2 (-1+u22)+u11 u22+2 (-u11+u12+u13-u12 u13) u23+(-1+u11) u23^2+u11 u33-2 u12 u33+u12^2 u33+u22 u33-u11 u22 u33);*)
(**)
(**)
(*E2p=0;*)
(*E3p=0;*)
(*E4p=(j (u12^2-u11 u22+u13 (-u12+u22)+(u11-u12) u23))/(-u12^2+2 u13 (u12-u22)+u13^2 (-1+u22)+u11 u22+2 (-u11+u12+u13-u12 u13) u23+(-1+u11) u23^2+u11 u33-2 u12 u33+u12^2 u33+u22 u33-u11 u22 u33);*)
(**)
(*E5p=(j (u11-u12+(-1+u12) u13+u23-u11 u23))/(-u12^2+2 u13 (u12-u22)+u13^2 (-1+u22)+u11 u22+2 (-u11+u12+u13-u12 u13) u23+(-1+u11) u23^2+u11 u33-2 u12 u33+u12^2 u33+u22 u33-u11 u22 u33);*)
(**)
(*E6p=-((j (u11-2 u12+u12^2+u22-u11 u22))/(-u12^2+u13^2 (-1+u22)+u11 u22-2 u13 (-u12+u22)-2 (u11-u12+(-1+u12) u13) u23+(-1+u11) u23^2+u11 u33-2 u12 u33+u12^2 u33+u22 u33-u11 u22 u33));*)
(**)
(*E7p=0;*)


(* ::Input:: *)
(*(*identity one*)*)
(*0=(-D5p+D6) Int[-1+j,k,1+l]+D7 Int[-1+j,1+k,l]+(D5-D6p) Int[j,-1+k,1+l]+(D1-D1p) Int[j,k,l]+(D4-D4p) Int[j,k,1+l]+(-D2p+D3) Int[j,1+k,l]-D7p Int[1+j,-1+k,l]+(D2-D3p) Int[1+j,k,l];*)
(*(*identity two*)*)
(**)
(*0=E6 Int[-1+j,k,1+l]+E7 Int[-1+j,1+k,l]+E5 Int[j,-1+k,1+l]+(E1-E1p) Int[j,k,l]+(-E2p+E4) Int[j,k,1+l]-E7p Int[j,1+k,-1+l]+(E3-E3p) Int[j,1+k,l]-E5p Int[1+j,-1+k,l]-E6p Int[1+j,k,-1+l]+(E2-E4p) Int[1+j,k,l];*)
(**)
(*(*identity three*)*)
(*0=(j+k+l-1+2eps) Int[j,k,l]-(2j+l+k+2eps) Int[1+j,k,l]+u11 (j+1) Int[2+j,k,l]-l Int[j,k,1+l]-k Int[j,1+k,l]+l u13 Int[1+j,k,1+l]+k u12 Int[1+j,1+k,l];*)
(*(*identity four*)*)
(*0=(-1+2 eps+j+k+l) Int[j,k,l]-l Int[j,k,1+l]+(-2 eps-j-2 k-l) Int[j,1+k,l]+l u23 Int[j,1+k,1+l]+(1+k) u22 Int[j,2+k,l]-j Int[1+j,k,l]+j u12 Int[1+j,1+k,l];*)


(* ::Input:: *)
(*(*identity five*)*)


(* ::Input:: *)
(*0=(-1+2 eps+j+k+l) Int[j,k,l]+(-2 eps-j-k-2 l) Int[j,k,1+l]+(1+l) u33 Int[j,k,2+l]-k Int[j,1+k,l]+k u23 Int[j,1+k,1+l]-j Int[1+j,k,l]+j u13 Int[1+j,k,1+l];*)


(* ::Input:: *)
(*(*identity six*)*)


(* ::Input:: *)
(*0=(-1+2 eps+j+k+l) Int[j,k,l]-l Int[j,k,1+l]-k Int[j,1+k,l]+(-2 eps-2 j-k-l) Int[1+j,k,l]+l u13 Int[1+j,k,1+l]+k u12 Int[1+j,1+k,l]+(1+j) u11 Int[2+j,k,l];*)

